Active Inference as Context Acquisition for AI Agents

Interactive AI agents must acquire the right context as efficiently as possible. When a user omits a constraint, preference, file, or task variable, an agent can proceed with a default assumption or spend tokens on a clarifying question, retrieval call, tool call, or prompt trial. We formulate this tradeoff as active inference for context acquisition. An inner inference step updates beliefs over a latent task state, and an outer decision selects the next context action, task action, or stop action to minimize expected free energy under cost. In deterministic settings, the epistemic term reduces to expected information gain, optionally normalized by token cost. We instantiate the framework in Optimal Question Asking (OQA), with exact posteriors and a dynamic programming oracle, and benchmark frontier language models on binary and multiway categorical tasks from 25 to 300 candidates. We also study clarification before generation and automated prompt optimization under token budgets. The formulation is model-agnostic and views active inference as a design principle for the context-acquisition layer of AI agents.

==> AI_Bilevel_Supplement/100-animals-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

COLOR_MAP = {
    "Oracle": "purple",
    "GPT 5": "blue",
    "Gemini 2.5 Pro": "orange",
    "Claude Sonnet 4.5": "green",
    "Grok 4": "red",
}
LEGEND_ORDER = ["Oracle", "GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4"]

df = pd.read_csv("100_animals_entropy_summary.csv")

present = list(df["model"].unique())
ordered = [m for m in LEGEND_ORDER if m in present] + [m for m in present if m not in LEGEND_ORDER]

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])
    color = COLOR_MAP.get(model_name, None)
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name, color=color)

plt.xlabel("Step")
plt.ylabel("Entropy (bits)")
plt.title("100 Animals Dataset: Entropy (bits) Across Steps")
plt.grid(True, alpha=0.3)
plt.legend()
plt.tight_layout()
plt.savefig("100_animals_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/100-cars-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

COLOR_MAP = {
    "Oracle": "purple",
    "GPT 5": "blue",
    "Gemini 2.5 Pro": "orange",
    "Claude Sonnet 4.5": "green",
    "Grok 4": "red",
}
LEGEND_ORDER = ["Oracle", "GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4"]

df = pd.read_csv("100_cars_entropy_summary.csv")

present = list(df["model"].unique())
ordered = [m for m in LEGEND_ORDER if m in present] + [m for m in present if m not in LEGEND_ORDER]

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])
    color = COLOR_MAP.get(model_name, None)
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name, color=color)

plt.xlabel("Step")
plt.ylabel("Entropy (bits)")
plt.title("100 Cars Dataset: Entropy (bits) Across Steps")
plt.grid(True, alpha=0.3)
plt.legend()
plt.tight_layout()
plt.savefig("100_cars_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/100-kary-oqa-dataset/oracle_dp/oracle_kary100_dp.py <==
"""
Exact information-theoretic oracle for the k-ary 100-object OQA dataset.

Usage
-----
1. Load the attribute table from JSON:

   >>> import json
   >>> with open("../data/oqa_kary100_dataset.json") as f:
   ...     table = json.load(f)

2. Build the oracle and compute a trajectory for a single target object id:

   >>> oracle = KaryOracle(table)
   >>> traj = oracle.trajectory_for_target("0000", max_steps=10)
   >>> print(traj)  # list of posterior entropies after each question

3. To reproduce the oracle curve in the released plot, choose 30 target ids
   (for example the first 30 keys of the table), run `trajectory_for_target`
   for each one, and average the entropies across targets at every step.

The dynamic program assumes:
* A uniform prior over all objects.
* Deterministic answers (no observation noise).
* Questions of the form "What is the value of attribute a?", where the
  answer selects exactly one of the discrete values of that attribute.

Under these assumptions the optimal policy is the decision tree that
minimizes the expected number of questions, which is equivalent to
maximizing expected information gain at every step.
"""

from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from math import log2
from typing import Dict, Iterable, List, Mapping


AttrTable = Mapping[str, Mapping[str, str]]  # object_id -> {attribute: value}


@dataclass(frozen=True)
class State:
    """Candidate set of objects, represented by their ids.

    We keep the representation as a frozenset of ids so that it can be used
    as a key in the DP cache.
    """

    ids: frozenset

    def __len__(self) -> int:  # pragma: no cover - trivial
        return len(self.ids)


class KaryOracle:
    """Exact k-ary dynamic program over a finite attribute table.

    Parameters
    ----------
    table:
        Dictionary mapping object ids to dictionaries of attribute values.
        The code assumes each object has the same attribute keys and that
        attributes take on finitely many discrete values.
    """

    def __init__(self, table: AttrTable):
        if not table:
            raise ValueError("Attribute table must be non-empty.")
        self.table: Dict[str, Dict[str, str]] = {k: dict(v) for k, v in table.items()}
        # Stable ordering of object ids and attribute names
        self.object_ids: List[str] = sorted(self.table.keys())
        self.attributes: List[str] = sorted(next(iter(self.table.values())).keys())

    # ---------- Dynamic program over candidate sets ----------

    @lru_cache(maxsize=None)
    def _cost(self, state: State) -> float:
        """Expected remaining number of questions from this candidate set.

        This is the Bellman-optimal cost function C(S). For a state S and an
        attribute a, the expected residual cost is

            C_a(S) = 1 + sum_{v in values(a)} p(v | S) * C(S_v)

        where S_v is the subset of objects in S whose attribute a equals v.
        The oracle chooses the attribute a that minimizes C_a(S).

        When no attribute produces a non-trivial split we return 0, meaning
        that further querying cannot reduce the candidate set.
        """
        ids = state.ids
        n = len(ids)
        if n <= 1:
            return 0.0

        best_cost = float("inf")
        # Try every attribute as the next question.
        for attr in self.attributes:
            # Partition the candidate set by this attribute's values.
            partitions: Dict[str, set] = {}
            for obj_id in ids:
                val = self.table[obj_id][attr]
                partitions.setdefault(val, set()).add(obj_id)
            # Skip attributes that do not split the set.
            if len(partitions) <= 1:
                continue

            expected = 1.0  # cost of asking this question
            for subset in partitions.values():
                sub_state = State(frozenset(subset))
                expected += (len(subset) / n) * self._cost(sub_state)

            if expected < best_cost:
                best_cost = expected

        if best_cost == float("inf"):
            # No attribute can split this candidate set any further.
            return 0.0
        return best_cost

    def _best_attribute(self, state: State) -> str | None:
        """Return the optimal attribute to query at this state, or None."""
        ids = state.ids
        n = len(ids)
        if n <= 1:
            return None

        best_cost = float("inf")
        best_attr: str | None = None

        for attr in self.attributes:
            partitions: Dict[str, set] = {}
            for obj_id in ids:
                val = self.table[obj_id][attr]
                partitions.setdefault(val, set()).add(obj_id)
            if len(partitions) <= 1:
                continue

            expected = 1.0
            for subset in partitions.values():
                sub_state = State(frozenset(subset))
                expected += (len(subset) / n) * self._cost(sub_state)

            if expected < best_cost:
                best_cost = expected
                best_attr = attr

        return best_attr

    # ---------- Public API ----------

    def trajectory_for_target(self, target_id: str, max_steps: int = 10) -> List[float]:
        """Return posterior entropies for a particular target object.

        The list entry at index t (0-based) is the entropy after t+1 questions,
        measured as log2 of the number of remaining candidates under the
        optimal policy. Once the candidate set collapses to size 1, all
        subsequent entropies are exactly 0.0.
        """
        if target_id not in self.table:
            raise KeyError(f"Unknown target id: {target_id}")

        current_ids = set(self.object_ids)
        entropies: List[float] = []

        for _ in range(max_steps):
            if len(current_ids) <= 1:
                entropies.append(0.0)
                continue

            state = State(frozenset(current_ids))
            attr = self._best_attribute(state)
            if attr is None:
                # No attribute can split the remaining candidates.
                entropies.append(0.0)
                continue

            target_value = self.table[target_id][attr]
            # Update the candidate set to those objects matching the answer.
            current_ids = {
                obj_id
                for obj_id in current_ids
                if self.table[obj_id][attr] == target_value
            }
            entropies.append(log2(len(current_ids)))

        return entropies

    def mean_trajectory(
        self, target_ids: Iterable[str], max_steps: int = 10
    ) -> List[float]:
        """Average entropy trajectory over a collection of target ids."""
        trajectories = [
            self.trajectory_for_target(obj_id, max_steps=max_steps)
            for obj_id in target_ids
        ]
        # Transpose to step-major layout and average.
        num_targets = len(trajectories)
        if num_targets == 0:
            raise ValueError("mean_trajectory requires at least one target id.")
        return [
            sum(traj[t] for traj in trajectories) / num_targets
            for t in range(max_steps)
        ]


if __name__ == "__main__":  # simple smoke test
    import json
    from pathlib import Path

    data_path = (
        Path(__file__).resolve().parent.parent / "data" / "oqa_kary100_dataset.json"
    )
    with data_path.open() as f:
        table = json.load(f)

    oracle = KaryOracle(table)
    print("Expected optimal cost from root:",
          oracle._cost(State(frozenset(oracle.object_ids))))

    # Example: entropy trajectory for the first object id
    first_id = oracle.object_ids[0]
    print("Example trajectory for", first_id, ":", oracle.trajectory_for_target(first_id))


==> AI_Bilevel_Supplement/100-kary-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Order of models in the legend
order = ["GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4", "Oracle (Optimal)"]

# Explicit color mapping
color_map = {
    "GPT 5": "#003153",  # Prussian Blue
    "Gemini 2.5 Pro": "tab:orange",
    "Claude Sonnet 4.5": "tab:green",
    "Grok 4": "tab:red",
    "Oracle (Optimal)": "violet",
}

df = pd.read_csv("kary100_entropy_summary.csv")

plt.figure(figsize=(9, 5))
for model in order:
    g = df[df["model"] == model].sort_values("step")
    if g.empty:
        continue
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()

    # Asymmetric error bars, but never below zero entropy
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])

    plt.errorbar(
        x,
        y,
        yerr=yerr,
        fmt="-o",
        capsize=3,
        label=model,
        color=color_map.get(model, None),
    )

plt.title("K-ary 100 Objects Dataset: Entropy (in bits) Across Steps")
plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.grid(True, alpha=0.2)
plt.legend()
plt.tight_layout()
plt.savefig("kary100_entropy_plot.png", dpi=160)
plt.close()

==> AI_Bilevel_Supplement/100-places-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

COLOR_MAP = {
    "Oracle": "purple",
    "GPT 5": "blue",
    "Gemini 2.5 Pro": "orange",
    "Claude Sonnet 4.5": "green",
    "Grok 4": "red",
}
LEGEND_ORDER = ["Oracle", "GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4"]

df = pd.read_csv("100_places_entropy_summary.csv")

present = list(df["model"].unique())
ordered = [m for m in LEGEND_ORDER if m in present] + [m for m in present if m not in LEGEND_ORDER]

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])
    color = COLOR_MAP.get(model_name, None)
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name, color=color)

plt.xlabel("Step")
plt.ylabel("Entropy (bits)")
plt.title("100 Places Dataset: Entropy (bits) Across Steps")
plt.grid(True, alpha=0.3)
plt.legend()
plt.tight_layout()
plt.savefig("100_places_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/200-kary-oqa-dataset/oracle/kary200_exact_oracle_dp.py <==
"""
Exact information-theoretic oracle for the 200-object k-ary OQA dataset.

This module implements the *exact* dynamic program used for the Oracle
(Optimal) line in the k-ary 200-objects entropy plot.

The setting is:

  * There is a finite set of discrete objects X (200 in the released dataset).
  * Each object x in X is described by a dictionary of categorical attributes,
    for example the entries in ``kary200_Objects.json``.
  * At each step the oracle chooses a single attribute a (e.g., "color"),
    and the environment reveals the *value* of that attribute for the
    hidden target object.  This is a k-ary question: the answer can be one
    of several attribute values (red, blue, ...), not just yes/no.
  * After observing the answer, the oracle restricts its candidate set to
    those objects whose attribute a matches the answer.

Under a uniform prior over targets and noiseless observations, the optimal
policy is the one that minimizes the *expected number of attribute
questions* needed to isolate the true object (or an equivalence class of
indistinguishable objects, if attribute vectors are not unique).  This is
equivalent to maximizing expected information gain at each step.

How to use
----------
1. Load the 200-object JSON file into a Python dictionary:

       import json
       with open("data/kary200_Objects.json", "r") as f:
           items = json.load(f)

   ``items`` should now be a dict mapping string IDs to attribute dicts,
   as in the released dataset.

2. Build the oracle:

       from oracle.kary200_exact_oracle_dp import KaryOracleDP
       oracle = KaryOracleDP(items)

3. Run the oracle for a single hidden target to obtain the posterior
   entropy trajectory (in bits) as it asks optimal questions:

       entropies, asked_attributes = oracle.simulate_target("0000")
       print(entropies)

   Here ``entropies[0]`` is the prior entropy log2(#candidates) before
   any questions (step 1 in the paper plots), ``entropies[1]`` is after
   the first optimal query (step 2), and so on, until the candidate set
   cannot be split any further.

4. If you sample 30 random targets from the 200 objects and average the
   per-step entropies returned by ``simulate_target``, you recover the
   Oracle trajectory shown in the k-ary 200-objects entropy figure.

Notes
-----
* The implementation memoizes the optimal cost for every candidate set
  that appears along the search tree, so the dynamic program is exact but
  still practical for the 200-object dataset.
* The same code works for any similar k-ary attributes table; you can plug
  in any ``items`` dictionary of the same format.

"""

from __future__ import annotations

import math
from dataclasses import dataclass
from functools import lru_cache
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, Optional, Sequence, Tuple


ItemId = str
Attributes = Mapping[str, str]
ItemsDict = Mapping[ItemId, Attributes]


def entropy_uniform(num_items: int) -> float:
    """Shannon entropy (in bits) of a uniform distribution over ``num_items`` objects."""
    if num_items <= 1:
        return 0.0
    return math.log2(num_items)


@dataclass(frozen=True)
class OracleState:
    """Represents a candidate set of objects by their IDs.

    We store the IDs as a sorted tuple so that each logical set has a
    canonical, hashable representation suitable for memoization.
    """

    ids: Tuple[ItemId, ...]

    @classmethod
    def from_iterable(cls, ids: Iterable[ItemId]) -> "OracleState":
        return cls(tuple(sorted(ids)))

    def __len__(self) -> int:  # convenience
        return len(self.ids)


class KaryOracleDP:
    """Exact dynamic-programming oracle for multi-way attribute queries.

    Parameters
    ----------
    items:
        A dictionary mapping object IDs to attribute dictionaries, as in
        ``kary200_Objects.json``.  Every object must have the same set of
        attribute keys, and attribute values must be hashable (strings in
        the released dataset).

    Attributes
    ----------
    attributes:
        The ordered tuple of attribute names considered askable by the oracle.
    root_state:
        The initial candidate set containing all objects.
    """

    def __init__(self, items: ItemsDict):
        if not items:
            raise ValueError("`items` dictionary is empty.")

        self.items: ItemsDict = items
        # Fix a deterministic ordering of object IDs and attribute names.
        any_item = next(iter(items.values()))
        self.attributes: Tuple[str, ...] = tuple(sorted(any_item.keys()))
        self.root_state = OracleState.from_iterable(items.keys())

    # ---- Dynamic program -------------------------------------------------

    def _split_on_attribute(
        self, state: OracleState, attribute: str
    ) -> List[OracleState]:
        """Partition a candidate state by the value of a single attribute.

        Returns a list of non-empty child states.  If *all* candidates in
        ``state`` share the same value for ``attribute``, the list has
        length 1 and the split provides no information.
        """
        buckets: Dict[str, List[ItemId]] = {}
        for item_id in state.ids:
            v = self.items[item_id][attribute]
            buckets.setdefault(v, []).append(item_id)

        # Convert each non-empty bucket into a canonical OracleState.
        return [OracleState.from_iterable(group) for group in buckets.values()]

    def _candidate_attributes(self, state: OracleState) -> Iterable[str]:
        """Yield attributes that *could* split this state.

        We keep the logic simple and test every attribute; attributes whose
        values are already constant over the candidate set are discarded
        inside ``_solve_state``.
        """
        return self.attributes

    def _solve_state(self, state: OracleState) -> Tuple[float, Optional[str]]:
        """Internal DP: return (optimal_expected_cost, best_attribute).

        The cost is the expected number of *additional* questions needed to
        reach a leaf (an unsplittable equivalence class), starting from
        ``state``, under the optimal policy.
        """

        n = len(state)
        if n <= 1:
            # Already uniquely identified: no more questions needed.
            return 0.0, None

        best_cost = float("inf")
        best_attr: Optional[str] = None

        for attr in self._candidate_attributes(state):
            children = self._split_on_attribute(state, attr)
            if len(children) <= 1:
                # This attribute does not produce a proper split here.
                continue

            # Expected residual cost under a uniform prior.
            expected_cost = 1.0  # cost of asking this attribute
            for child in children:
                weight = len(child) / n
                sub_cost, _ = self._solve_state(child)
                expected_cost += weight * sub_cost

            if expected_cost < best_cost:
                best_cost = expected_cost
                best_attr = attr

        if best_attr is None:
            # No attribute yields a split: this is an irreducible equivalence class.
            # We treat this as a terminal node with zero additional cost.
            return 0.0, None

        return best_cost, best_attr

    # Wrap the solver in an LRU cache keyed by the canonical state ids.
    def _make_solver(self):
        @lru_cache(maxsize=None)
        def cached_solve(ids: Tuple[ItemId, ...]) -> Tuple[float, Optional[str]]:
            state = OracleState(ids)
            return self._solve_state(state)

        self._cached_solve = cached_solve  # type: ignore[attr-defined]

    @property
    def solver(self):
        """Return the memoized (cached) DP solver."""
        if not hasattr(self, "_cached_solve"):
            self._make_solver()
        return self._cached_solve  # type: ignore[attr-defined]

    # ---- Public API ------------------------------------------------------

    def optimal_root_cost(self) -> float:
        """Expected number of questions from the prior state under the optimal policy."""
        cost, _ = self.solver(self.root_state.ids)
        return cost

    def best_attribute_for_state(self, candidate_ids: Sequence[ItemId]) -> Optional[str]:
        """Return the optimal attribute to ask given the current candidate set.

        ``candidate_ids`` can be any iterable of IDs; it is canonicalized
        internally before the dynamic program is consulted.
        """
        state = OracleState.from_iterable(candidate_ids)
        _, attr = self.solver(state.ids)
        return attr

    def simulate_target(self, target_id: ItemId) -> Tuple[List[float], List[str]]:
        """Simulate the optimal question-asking policy for a fixed hidden target.

        Parameters
        ----------
        target_id:
            The ID of the hidden target object.  Must be a key in ``self.items``.

        Returns
        -------
        entropies:
            A list of posterior entropies (in bits) after each *step*,
            where step 1 is the prior (log2 of the initial candidate count),
            step 2 is after the first optimal attribute query, and so on.
        asked_attributes:
            The ordered list of attributes asked along the trajectory.

        Notes
        -----
        If the attributes in the dataset are not sufficient to uniquely
        identify the target, the trajectory ends at an equivalence class
        with size > 1, and the final entropy will be log2(class_size).
        """

        if target_id not in self.items:
            raise KeyError(f"Unknown target ID: {target_id!r}")

        # Start from the full candidate set.
        current_ids = set(self.root_state.ids)
        entropies: List[float] = [entropy_uniform(len(current_ids))]
        asked: List[str] = []

        while True:
            if len(current_ids) <= 1:
                break

            attr = self.best_attribute_for_state(tuple(current_ids))
            if attr is None:
                # No attribute can split this candidate set any further.
                break

            asked.append(attr)
            target_value = self.items[target_id][attr]

            # Restrict the candidate set to objects consistent with the answer.
            current_ids = {
                obj_id
                for obj_id in current_ids
                if self.items[obj_id][attr] == target_value
            }

            entropies.append(entropy_uniform(len(current_ids)))

        return entropies, asked


# -------------------------------------------------------------------------
# Example usage
# -------------------------------------------------------------------------

def _try_demo_with_local_json():
    """If run as a script from the dataset root, load the 200-object table and
    print a small demonstration of the oracle behavior.

    This block is intentionally lightweight: it only shows how to construct
    the oracle and run it on a single target.  Averaging over 30 random
    targets and reproducing the plot is left to the calling code.
    """
    # Expected relative location when this file lives in
    #   200-kary-oqa-dataset/oracle/kary200_exact_oracle_dp.py
    dataset_root = Path(__file__).resolve().parents[1]
    json_path = dataset_root / "data" / "kary200_Objects.json"
    if not json_path.exists():
        print("[oracle demo] kary200_Objects.json not found; "
              "place this module inside the dataset to run the demo.")
        return

    import json
    with json_path.open("r") as f:
        items = json.load(f)

    oracle = KaryOracleDP(items)
    print(f"[oracle demo] Optimal expected #questions from prior: "
          f"{oracle.optimal_root_cost():.3f}")

    # Pick an arbitrary target ID (first key) and show its entropy trajectory.
    some_id = next(iter(items.keys()))
    entropies, asked = oracle.simulate_target(some_id)
    print(f"[oracle demo] Example trajectory for target {some_id!r}:")
    for step, (H, attr) in enumerate(zip(entropies, ["<prior>"] + asked), start=1):
        print(f"  step {step:2d}: H = {H:5.3f} bits   (asked: {attr})")


if __name__ == "__main__":
    _try_demo_with_local_json()


==> AI_Bilevel_Supplement/200-kary-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Plot ordering and colors
order = ["GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4", "Oracle (Optimal)"]
colors = {
    "GPT 5": "#003153",  # Prussian Blue
    "Gemini 2.5 Pro": "orange",
    "Claude Sonnet 4.5": "green",
    "Grok 4": "red",
    "Oracle (Optimal)": "violet",
}

df = pd.read_csv("kary200_entropy_summary.csv")

plt.figure(figsize=(9, 5))

for model in order:
    g = df[df["model"] == model].sort_values("step")
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()

    # As described in the README: symmetric error bars, but clip the
    # lower bar so it never implies negative entropy.
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])

    plt.errorbar(
        x,
        y,
        yerr=yerr,
        fmt="-o",
        capsize=3,
        label=model,
        color=colors.get(model),
    )

plt.title("K-ary 200 Objects Dataset: Entropy (in bits) Across Steps")
plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.grid(True, alpha=0.2)
plt.legend()
plt.tight_layout()
plt.savefig("kary200_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/25-animals-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

df = pd.read_csv("25_animals_entropy_summary.csv")
legend_order = ["GPT 4.1", "Gemini 2.0 Flash", "Claude Haiku 4.5", "Oracle"]
present = list(df["model"].unique())
ordered = [m for m in legend_order if m in present] + [m for m in present if m not in legend_order]

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name)

plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.title("Average entropy by step (25 animals OQA)")
plt.legend()
plt.tight_layout()
plt.savefig("25_animals_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/25-cars-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

df = pd.read_csv("25_cars_entropy_summary.csv")
legend_order = ["GPT 4.1", "Gemini 2.0 Flash", "Claude Haiku 4.5", "Oracle"]
present = list(df["model"].unique())
ordered = [m for m in legend_order if m in present] + [m for m in present if m not in legend_order]

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    lower = np.minimum(std, y)  # clip lower whisker at 0
    upper = std
    yerr = np.vstack([lower, upper])
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name)

plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.title("Average entropy by step (25 cars OQA)")
plt.legend()
plt.tight_layout()
plt.savefig("25_cars_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/25-places-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

df = pd.read_csv("25_places_entropy_summary.csv")
legend_order = ["GPT 4.1", "Gemini 2.0 Flash", "Claude Haiku 4.5", "Oracle"]
present = list(df["model"].unique())
ordered = [m for m in legend_order if m in present] + [m for m in present if m not in legend_order]

needs_asym_clip = (df["entropy_bits_mean"] - df["entropy_bits_std"]).min() < -1e-9

plt.figure(figsize=(8, 5))
for model_name in ordered:
    g = df[df["model"] == model_name].sort_values("step").copy()
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()
    if needs_asym_clip:
        lower = np.minimum(std, y)
        upper = std
        yerr = np.vstack([lower, upper])
    else:
        yerr = std
    plt.errorbar(x, y, yerr=yerr, fmt='-o', capsize=3, label=model_name)

plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.title("Average entropy by step (25 places OQA)")
plt.legend()
plt.tight_layout()
plt.savefig("25_places_entropy_plot.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/300-kary-oqa-dataset/oracle/kary300_exact_oracle_dp.py <==
"""
Exact information-theoretic oracle for the 300-object k-ary OQA dataset.

This module implements the *exact* dynamic program used for the Oracle
(Optimal) line in the k-ary 300-objects entropy plot.

The setting is:

  * There is a finite set of discrete objects X (300 in the released dataset).
  * Each object x in X is described by a dictionary of categorical attributes,
    for example the entries in ``kary300_Items.json``.
  * At each step the oracle chooses a single attribute a (e.g., "color"),
    and the environment reveals the *value* of that attribute for the
    hidden target object.  This is a k-ary question: the answer can be one
    of several attribute values (red, blue, ...), not just yes/no.
  * After observing the answer, the oracle restricts its candidate set to
    those objects whose attribute a matches the answer.

Under a uniform prior over targets and noiseless observations, the optimal
policy is the one that minimizes the *expected number of attribute
questions* needed to isolate the true object (or an equivalence class of
indistinguishable objects, if attribute vectors are not unique).  This is
equivalent to maximizing expected information gain at each step.

How to use
----------
1. Load the 300-object JSON file into a Python dictionary:

       import json
       with open("data/kary300_Items.json", "r") as f:
           items = json.load(f)

   ``items`` should now be a dict mapping string IDs to attribute dicts,
   as in the released dataset.

2. Build the oracle:

       from oracle.kary300_exact_oracle_dp import KaryOracleDP
       oracle = KaryOracleDP(items)

3. Run the oracle for a single hidden target to obtain the posterior
   entropy trajectory (in bits) as it asks optimal questions:

       entropies, asked_attributes = oracle.simulate_target("0000")
       print(entropies)

   Here ``entropies[0]`` is the prior entropy log2(#candidates) before
   any questions (step 1 in the paper plots), ``entropies[1]`` is after
   the first optimal query (step 2), and so on, until the candidate set
   cannot be split any further.

4. If you sample 30 random targets from the 300 objects and average the
   per-step entropies returned by ``simulate_target``, you recover the
   Oracle trajectory shown in the k-ary 300-objects entropy figure.

Notes
-----
* The implementation memoizes the optimal cost for every candidate set
  that appears along the search tree, so the dynamic program is exact but
  still practical for the 300-object dataset.
* The same code works for any similar k-ary attributes table; you can plug
  in any ``items`` dictionary of the same format.

"""

from __future__ import annotations

import math
from dataclasses import dataclass
from functools import lru_cache
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, Optional, Sequence, Tuple


ItemId = str
Attributes = Mapping[str, str]
ItemsDict = Mapping[ItemId, Attributes]


def entropy_uniform(num_items: int) -> float:
    """Shannon entropy (in bits) of a uniform distribution over ``num_items`` objects."""
    if num_items <= 1:
        return 0.0
    return math.log2(num_items)


@dataclass(frozen=True)
class OracleState:
    """Represents a candidate set of objects by their IDs.

    We store the IDs as a sorted tuple so that each logical set has a
    canonical, hashable representation suitable for memoization.
    """

    ids: Tuple[ItemId, ...]

    @classmethod
    def from_iterable(cls, ids: Iterable[ItemId]) -> "OracleState":
        return cls(tuple(sorted(ids)))

    def __len__(self) -> int:  # convenience
        return len(self.ids)


class KaryOracleDP:
    """Exact dynamic-programming oracle for multi-way attribute queries.

    Parameters
    ----------
    items:
        A dictionary mapping object IDs to attribute dictionaries, as in
        ``kary300_Items.json``.  Every object must have the same set of
        attribute keys, and attribute values must be hashable (strings in
        the released dataset).

    Attributes
    ----------
    attributes:
        The ordered tuple of attribute names considered askable by the oracle.
    root_state:
        The initial candidate set containing all objects.
    """

    def __init__(self, items: ItemsDict):
        if not items:
            raise ValueError("`items` dictionary is empty.")

        self.items: ItemsDict = items
        # Fix a deterministic ordering of object IDs and attribute names.
        any_item = next(iter(items.values()))
        self.attributes: Tuple[str, ...] = tuple(sorted(any_item.keys()))
        self.root_state = OracleState.from_iterable(items.keys())

    # ---- Dynamic program -------------------------------------------------

    def _split_on_attribute(
        self, state: OracleState, attribute: str
    ) -> List[OracleState]:
        """Partition a candidate state by the value of a single attribute.

        Returns a list of non-empty child states.  If *all* candidates in
        ``state`` share the same value for ``attribute``, the list has
        length 1 and the split provides no information.
        """
        buckets: Dict[str, List[ItemId]] = {}
        for item_id in state.ids:
            v = self.items[item_id][attribute]
            buckets.setdefault(v, []).append(item_id)

        # Convert each non-empty bucket into a canonical OracleState.
        return [OracleState.from_iterable(group) for group in buckets.values()]

    def _candidate_attributes(self, state: OracleState) -> Iterable[str]:
        """Yield attributes that *could* split this state.

        We keep the logic simple and test every attribute; attributes whose
        values are already constant over the candidate set are discarded
        inside ``_solve_state``.
        """
        return self.attributes

    def _solve_state(self, state: OracleState) -> Tuple[float, Optional[str]]:
        """Internal DP: return (optimal_expected_cost, best_attribute).

        The cost is the expected number of *additional* questions needed to
        reach a leaf (an unsplittable equivalence class), starting from
        ``state``, under the optimal policy.
        """

        n = len(state)
        if n <= 1:
            # Already uniquely identified: no more questions needed.
            return 0.0, None

        best_cost = float("inf")
        best_attr: Optional[str] = None

        for attr in self._candidate_attributes(state):
            children = self._split_on_attribute(state, attr)
            if len(children) <= 1:
                # This attribute does not produce a proper split here.
                continue

            # Expected residual cost under a uniform prior.
            expected_cost = 1.0  # cost of asking this attribute
            for child in children:
                weight = len(child) / n
                sub_cost, _ = self._solve_state(child)
                expected_cost += weight * sub_cost

            if expected_cost < best_cost:
                best_cost = expected_cost
                best_attr = attr

        if best_attr is None:
            # No attribute yields a split: this is an irreducible equivalence class.
            # We treat this as a terminal node with zero additional cost.
            return 0.0, None

        return best_cost, best_attr

    # Wrap the solver in an LRU cache keyed by the canonical state ids.
    def _make_solver(self):
        @lru_cache(maxsize=None)
        def cached_solve(ids: Tuple[ItemId, ...]) -> Tuple[float, Optional[str]]:
            state = OracleState(ids)
            return self._solve_state(state)

        self._cached_solve = cached_solve  # type: ignore[attr-defined]

    @property
    def solver(self):
        """Return the memoized (cached) DP solver."""
        if not hasattr(self, "_cached_solve"):
            self._make_solver()
        return self._cached_solve  # type: ignore[attr-defined]

    # ---- Public API ------------------------------------------------------

    def optimal_root_cost(self) -> float:
        """Expected number of questions from the prior state under the optimal policy."""
        cost, _ = self.solver(self.root_state.ids)
        return cost

    def best_attribute_for_state(self, candidate_ids: Sequence[ItemId]) -> Optional[str]:
        """Return the optimal attribute to ask given the current candidate set.

        ``candidate_ids`` can be any iterable of IDs; it is canonicalized
        internally before the dynamic program is consulted.
        """
        state = OracleState.from_iterable(candidate_ids)
        _, attr = self.solver(state.ids)
        return attr

    def simulate_target(self, target_id: ItemId) -> Tuple[List[float], List[str]]:
        """Simulate the optimal question-asking policy for a fixed hidden target.

        Parameters
        ----------
        target_id:
            The ID of the hidden target object.  Must be a key in ``self.items``.

        Returns
        -------
        entropies:
            A list of posterior entropies (in bits) after each *step*,
            where step 1 is the prior (log2 of the initial candidate count),
            step 2 is after the first optimal attribute query, and so on.
        asked_attributes:
            The ordered list of attributes asked along the trajectory.

        Notes
        -----
        If the attributes in the dataset are not sufficient to uniquely
        identify the target, the trajectory ends at an equivalence class
        with size > 1, and the final entropy will be log2(class_size).
        """

        if target_id not in self.items:
            raise KeyError(f"Unknown target ID: {target_id!r}")

        # Start from the full candidate set.
        current_ids = set(self.root_state.ids)
        entropies: List[float] = [entropy_uniform(len(current_ids))]
        asked: List[str] = []

        while True:
            if len(current_ids) <= 1:
                break

            attr = self.best_attribute_for_state(tuple(current_ids))
            if attr is None:
                # No attribute can split this candidate set any further.
                break

            asked.append(attr)
            target_value = self.items[target_id][attr]

            # Restrict the candidate set to objects consistent with the answer.
            current_ids = {
                obj_id
                for obj_id in current_ids
                if self.items[obj_id][attr] == target_value
            }

            entropies.append(entropy_uniform(len(current_ids)))

        return entropies, asked


# -------------------------------------------------------------------------
# Example usage
# -------------------------------------------------------------------------

def _try_demo_with_local_json():
    """If run as a script from the dataset root, load the 300-object table and
    print a small demonstration of the oracle behavior.

    This block is intentionally lightweight: it only shows how to construct
    the oracle and run it on a single target.  Averaging over 30 random
    targets and reproducing the plot is left to the calling code.
    """
    # Expected relative location when this file lives in
    #   300-kary-oqa-dataset/oracle/kary300_exact_oracle_dp.py
    dataset_root = Path(__file__).resolve().parents[1]
    json_path = dataset_root / "data" / "kary300_Items.json"
    if not json_path.exists():
        print("[oracle demo] kary300_Items.json not found; "
              "place this module inside the dataset to run the demo.")
        return

    import json
    with json_path.open("r") as f:
        items = json.load(f)

    oracle = KaryOracleDP(items)
    print(f"[oracle demo] Optimal expected #questions from prior: "
          f"{oracle.optimal_root_cost():.3f}")

    # Pick an arbitrary target ID (first key) and show its entropy trajectory.
    some_id = next(iter(items.keys()))
    entropies, asked = oracle.simulate_target(some_id)
    print(f"[oracle demo] Example trajectory for target {some_id!r}:")
    for step, (H, attr) in enumerate(zip(entropies, ["<prior>"] + asked), start=1):
        print(f"  step {step:2d}: H = {H:5.3f} bits   (asked: {attr})")


if __name__ == "__main__":
    _try_demo_with_local_json()


==> AI_Bilevel_Supplement/300-kary-oqa-dataset/plots/make_plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Models in the desired legend order
order = ["GPT 5", "Gemini 2.5 Pro", "Claude Sonnet 4.5", "Grok 4", "Oracle (Optimal)"]

# Color scheme (matching the other K-ary datasets)
colors = {
    "GPT 5": "#003153",            # Prussian-ish blue
    "Gemini 2.5 Pro": "tab:orange",
    "Claude Sonnet 4.5": "tab:green",
    "Grok 4": "red",
    "Oracle (Optimal)": "violet",
}

df = pd.read_csv("kary300_entropy_summary.csv")

plt.figure(figsize=(9, 5))
for model in order:
    g = df[df["model"] == model].sort_values("step")
    if g.empty:
        continue
    x = g["step"].to_numpy()
    y = g["entropy_bits_mean"].to_numpy()
    std = g["entropy_bits_std"].to_numpy()

    # Use mean ± std, but do not go below zero
    lower = np.minimum(std, y)
    upper = std
    yerr = np.vstack([lower, upper])

    plt.errorbar(
        x,
        y,
        yerr=yerr,
        fmt="-o",
        capsize=3,
        label=model,
        color=colors.get(model, None),
    )

plt.title("K-ary 300 Objects Dataset: Entropy (in bits) Across Steps")
plt.xlabel("Step")
plt.ylabel("Entropy = log2(# of Remaining Options)")
plt.grid(True, alpha=0.2)
plt.legend()
plt.tight_layout()
plt.savefig("kary300_entropy_plot.png", dpi=160)
plt.savefig("kary300_entropy_plot_30targets.png", dpi=160)
plt.close()


==> AI_Bilevel_Supplement/Prompt_Autocompletion.ipynb <==
{
 "nbformat": 4,
 "nbformat_minor": 0,
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "pUqrsM_TLoEV",
    "outputId": "6c6a64df-45e2-4254-9caf-e4604300837e"
   },
   "outputs": [
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "\u001b[2K     \u001b[90m\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u001b[0m \u001b[32m62.1/62.1 kB\u001b[0m \u001b[31m2.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[2K     \u001b[90m\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u001b[0m \u001b[32m91.2/91.2 kB\u001b[0m \u001b[31m4.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[2K   \u001b[90m\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u001b[0m \u001b[32m16.6/16.6 MB\u001b[0m \u001b[31m97.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[2K   \u001b[90m\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u001b[0m \u001b[32m12.4/12.4 MB\u001b[0m \u001b[31m73.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[2K   \u001b[90m\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u2501\u001b[0m \u001b[32m8.7/8.7 MB\u001b[0m \u001b[31m88.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[?25h\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
      "google-colab 1.0.0 requires pandas==2.2.2, but you have pandas 2.3.3 which is incompatible.\n",
      "opencv-python-headless 4.12.0.88 requires numpy<2.3.0,>=2; python_version >= \"3.9\", but you have numpy 2.3.5 which is incompatible.\n",
      "numba 0.60.0 requires numpy<2.1,>=1.22, but you have numpy 2.3.5 which is incompatible.\n",
      "tensorflow 2.19.0 requires numpy<2.2.0,>=1.26.0, but you have numpy 2.3.5 which is incompatible.\n",
      "opencv-contrib-python 4.12.0.88 requires numpy<2.3.0,>=2; python_version >= \"3.9\", but you have numpy 2.3.5 which is incompatible.\n",
      "opencv-python 4.12.0.88 requires numpy<2.3.0,>=2; python_version >= \"3.9\", but you have numpy 2.3.5 which is incompatible.\u001b[0m\u001b[31m\n",
      "\u001b[0mEnter your OpenAI API key: \u00b7\u00b7\u00b7\u00b7\u00b7\u00b7\u00b7\u00b7\u00b7\u00b7\n",
      "Ready. Model: gpt-4o\n"
     ]
    }
   ],
   "source": [
    "# Colab deps\n",
    "!pip -q install --upgrade openai numpy scipy pandas matplotlib tqdm\n",
    "\n",
    "import os, getpass, sys, json, random, re, time\n",
    "import numpy as np\n",
    "from dataclasses import dataclass\n",
    "from collections import defaultdict, Counter\n",
    "from tqdm import tqdm\n",
    "\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Global random seed for reproducibility of the simulation logic\n",
    "GLOBAL_SEED = 123\n",
    "random.seed(GLOBAL_SEED)\n",
    "np.random.seed(GLOBAL_SEED)\n",
    "\n",
    "# Set API key securely in Colab\n",
    "if \"OPENAI_API_KEY\" not in os.environ:\n",
    "    os.environ[\"OPENAI_API_KEY\"] = getpass.getpass(\"Enter your OpenAI API key: \")\n",
    "\n",
    "# OpenAI client (Responses API is the primary interface)\n",
    "from openai import OpenAI\n",
    "client = OpenAI()\n",
    "\n",
    "# Model choice: use gpt-4o-mini to iterate; gpt-4o for strongest results\n",
    "MODEL = \"gpt-4o\"\n",
    "TEMPERATURE = 0.2    # low temperature for style control\n",
    "\n",
    "print(\"Ready. Model:\", MODEL)"
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "def _safe_get_usage(usage):\n",
    "    \"\"\"\n",
    "    Robustly extract token counts from Responses API usage object.\n",
    "    Works whether attributes are present as fields or dict keys.\n",
    "    \"\"\"\n",
    "    def g(obj, name):\n",
    "        if obj is None:\n",
    "            return None\n",
    "        return getattr(obj, name, None) if not isinstance(obj, dict) else obj.get(name)\n",
    "\n",
    "    it = g(usage, \"input_tokens\")\n",
    "    ot = g(usage, \"output_tokens\")\n",
    "    tt = g(usage, \"total_tokens\")\n",
    "\n",
    "    # Fallbacks for older fields if present\n",
    "    if it is None:\n",
    "        it = g(usage, \"prompt_tokens\")\n",
    "    if ot is None:\n",
    "        ot = g(usage, \"completion_tokens\")\n",
    "    if tt is None and it is not None and ot is not None:\n",
    "        tt = it + ot\n",
    "    if tt is None:\n",
    "        tt = 0\n",
    "\n",
    "    return {\"input\": it or 0, \"output\": ot or 0, \"total\": tt or 0}\n",
    "\n",
    "\n",
    "def call_model(prompt, model=MODEL, temperature=TEMPERATURE, max_output_tokens=None):\n",
    "    \"\"\"\n",
    "    One shot text generation using the Responses API.\n",
    "\n",
    "    Returns:\n",
    "        text: output string from the model\n",
    "        usage: dict with input/output/total token counts\n",
    "    \"\"\"\n",
    "    kwargs = dict(model=model, temperature=temperature)\n",
    "    if max_output_tokens is not None:\n",
    "        kwargs[\"max_output_tokens\"] = max_output_tokens\n",
    "\n",
    "    # You can send a single text string in \"input\" for simple calls\n",
    "    resp = client.responses.create(input=prompt, **kwargs)\n",
    "\n",
    "    # SDKs expose an output_text helper that aggregates text outputs\n",
    "    try:\n",
    "        text = resp.output_text\n",
    "    except Exception:\n",
    "        # Fallback: string representation if helper is not available\n",
    "        text = str(resp)\n",
    "\n",
    "    usage = _safe_get_usage(getattr(resp, \"usage\", None))\n",
    "    return (text or \"\").strip(), usage\n",
    "\n",
    "\n",
    "def H_categorical(p):\n",
    "    \"\"\"Shannon entropy in bits for a categorical distribution.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    p = p / p.sum()\n",
    "    nz = p[p > 0]\n",
    "    return float(-(nz * np.log2(nz)).sum())\n",
    "\n",
    "\n",
    "def KL(p, q):\n",
    "    \"\"\"KL(p || q) in bits for discrete distributions p, q.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    q = np.asarray(q, dtype=float)\n",
    "    p = p / p.sum()\n",
    "    q = q / q.sum()\n",
    "    mask = p > 0\n",
    "    return float((p[mask] * np.log2(p[mask] / np.clip(q[mask], 1e-12, 1))).sum())"
   ],
   "metadata": {
    "id": "WUfMfI8pOhyj"
   },
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "source": [
    "# Latent user preferences\n",
    "TONE   = [\"formal\", \"friendly\"]\n",
    "LENGTH = [\"short\", \"medium\"]\n",
    "FORMAT = [\"bullets\", \"paragraph\"]\n",
    "\n",
    "VALUES = {\"tone\": TONE, \"length\": LENGTH, \"format\": FORMAT}\n",
    "\n",
    "@dataclass\n",
    "class Task:\n",
    "    \"\"\"\n",
    "    One product description task with a hidden user intent U.\n",
    "    \"\"\"\n",
    "    name: str\n",
    "    features: list   # list of feature strings\n",
    "    U: dict          # hidden intent: keys in {\"tone\",\"length\",\"format\"}\n",
    "\n",
    "\n",
    "def make_tasks(n=20, seed=0):\n",
    "    \"\"\"\n",
    "    Synthetic product tasks with randomized hidden preferences.\n",
    "    \"\"\"\n",
    "    rnd = random.Random(seed)\n",
    "\n",
    "    names = [\n",
    "        \"Stainless Steel Bottle\",\n",
    "        \"88-Key MIDI Keyboard\",\n",
    "        \"Trail Running Shoes\",\n",
    "        \"Noise Canceling Headphones\",\n",
    "        \"Standing Desk Converter\",\n",
    "        \"Smart LED Light Strip\",\n",
    "        \"Mechanical Pencil Set\",\n",
    "        \"Portable SSD 2TB\",\n",
    "        \"Graph Paper Notebook\",\n",
    "        \"Ergonomic Office Chair\",\n",
    "    ]\n",
    "    feats_pool = [\n",
    "        [\"insulated\", \"24 oz\", \"BPA free\"],\n",
    "        [\"semi weighted keys\", \"USB C bus powered\", \"DAW compatible\"],\n",
    "        [\"rock plate\", \"breathable mesh\", \"4 mm drop\"],\n",
    "        [\"ANC\", \"35h battery\", \"Bluetooth 5.3\"],\n",
    "        [\"fits 13-27 inch monitors\", \"gas spring\", \"clamp or grommet\"],\n",
    "        [\"16M colors\", \"music sync\", \"low power\"],\n",
    "        [\"0.5 mm lead\", \"HB refills\", \"metal clip\"],\n",
    "        [\"USB 3.2 gen 2\", \"up to 1000 MB per s\", \"aluminum shell\"],\n",
    "        [\"A5\", \"100 gsm\", \"200 pages\"],\n",
    "        [\"lumbar support\", \"tilt tension\", \"mesh back\"],\n",
    "    ]\n",
    "\n",
    "    tasks = []\n",
    "    for i in range(n):\n",
    "        U = {\n",
    "            \"tone\":   rnd.choice(TONE),\n",
    "            \"length\": rnd.choice(LENGTH),\n",
    "            \"format\": rnd.choice(FORMAT),\n",
    "        }\n",
    "        tasks.append(Task(\n",
    "            name=names[i % len(names)],\n",
    "            features=feats_pool[i % len(feats_pool)],\n",
    "            U=U,\n",
    "        ))\n",
    "    return tasks\n",
    "\n",
    "\n",
    "def verify(output, task):\n",
    "    \"\"\"\n",
    "    Automatic compliance check for a model output.\n",
    "\n",
    "    Checks:\n",
    "      - All feature strings appear literally (case insensitive).\n",
    "      - Format: bullets vs paragraph.\n",
    "      - Length: \"short\" vs \"medium\" word counts.\n",
    "\n",
    "    Returns:\n",
    "      ok (bool), notes (list of strings)\n",
    "    \"\"\"\n",
    "    ok = True\n",
    "    notes = []\n",
    "\n",
    "    # Content coverage: require each feature token to appear as a substring\n",
    "    miss = [f for f in task.features if f.lower() not in output.lower()]\n",
    "    if miss:\n",
    "        ok = False\n",
    "        notes.append(f\"Missing features: {miss}\")\n",
    "\n",
    "    # Format check\n",
    "    if task.U[\"format\"] == \"bullets\":\n",
    "        lines = [ln.strip() for ln in output.splitlines() if ln.strip()]\n",
    "        bullet_like = sum(ln.startswith((\"-\", \"*\", \"\u2022\")) for ln in lines) >= 2\n",
    "        if not bullet_like:\n",
    "            ok = False\n",
    "            notes.append(\"Expected bullet list.\")\n",
    "    else:\n",
    "        # For paragraphs, reject obvious bullet formatting\n",
    "        if \"\\n-\" in output or \"\\n*\" in output or \"\\n\u2022\" in output:\n",
    "            ok = False\n",
    "            notes.append(\"Expected paragraph, not bullets.\")\n",
    "\n",
    "    # Length check\n",
    "    wc = len(output.split())\n",
    "    if task.U[\"length\"] == \"short\" and wc > 70:\n",
    "        ok = False\n",
    "        notes.append(\"Too long for 'short'.\")\n",
    "    if task.U[\"length\"] == \"medium\" and not (70 <= wc <= 160):\n",
    "        ok = False\n",
    "        notes.append(\"Out of 'medium' band.\")\n",
    "\n",
    "    return ok, notes"
   ],
   "metadata": {
    "id": "UKBhJAp_OkDC"
   },
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "source": [
    "# Clarifying questions (not directly used in simulation, but useful for paper text)\n",
    "CLARIFY_QS = {\n",
    "    \"tone\":   \"Before I write, do you prefer a formal or friendly tone?\",\n",
    "    \"length\": \"Do you want a short or a medium length description?\",\n",
    "    \"format\": \"Should I present it as bullet points or as a paragraph?\",\n",
    "}\n",
    "\n",
    "# Synthetic clarifier token cost\n",
    "CLARIFY_TOKEN_COST = 12  # tokens charged per clarification\n",
    "\n",
    "def simulate_user_answer(var, U):\n",
    "    \"\"\"User answers truthfully with their hidden preference.\"\"\"\n",
    "    return U[var]\n",
    "\n",
    "\n",
    "def run_session_active(task, model=MODEL, epsilon_bits_per_token=0.01, max_clarifications=3):\n",
    "    \"\"\"\n",
    "    Simple active inference style session:\n",
    "      - Factorized prior over user attributes.\n",
    "      - At each step, select the unasked attribute with highest entropy.\n",
    "      - Stop when entropy per token <= epsilon_bits_per_token or budget is hit.\n",
    "      - Then generate once with the MAP style.\n",
    "    \"\"\"\n",
    "    # Prior is uniform per attribute (factorized)\n",
    "    q = {\n",
    "        \"tone\":   np.ones(len(TONE))   / len(TONE),\n",
    "        \"length\": np.ones(len(LENGTH)) / len(LENGTH),\n",
    "        \"format\": np.ones(len(FORMAT)) / len(FORMAT),\n",
    "    }\n",
    "\n",
    "    asked = []\n",
    "    total_tokens = 0\n",
    "    dkl_bits_log = []\n",
    "\n",
    "    for _ in range(max_clarifications):\n",
    "        # Choose the attribute with the largest entropy\n",
    "        candidates = [(var, H_categorical(q[var])) for var in q if var not in asked]\n",
    "        if not candidates:\n",
    "            break\n",
    "        var, ent_bits = max(candidates, key=lambda kv: kv[1])\n",
    "\n",
    "        # Stopping rule: if marginal info per token is too small, stop clarifying\n",
    "        if ent_bits / CLARIFY_TOKEN_COST <= epsilon_bits_per_token:\n",
    "            break\n",
    "\n",
    "        # Ask and update (deterministic truthful answer)\n",
    "        ans = simulate_user_answer(var, task.U)\n",
    "        p_old = q[var].copy()\n",
    "        post = np.zeros_like(q[var])\n",
    "        post[VALUES[var].index(ans)] = 1.0\n",
    "        q[var] = post\n",
    "\n",
    "        dkl_bits_log.append(KL(post, p_old))\n",
    "        total_tokens += CLARIFY_TOKEN_COST\n",
    "        asked.append(var)\n",
    "\n",
    "    # Build final prompt from the current MAP style\n",
    "    style = {k: VALUES[k][int(np.argmax(v))] for k, v in q.items()}\n",
    "\n",
    "    sys_msg = (\n",
    "        \"You are a concise marketing writer. Follow tone, format, and length exactly. \"\n",
    "        \"Reuse the product features as is.\"\n",
    "    )\n",
    "    instr = (\n",
    "        f\"Product: {task.name}\\n\"\n",
    "        f\"Features: {', '.join(task.features)}\\n\"\n",
    "        f\"Tone: {style['tone']}\\n\"\n",
    "        f\"Format: {style['format']}\\n\"\n",
    "        f\"Length: {style['length']}\\n\"\n",
    "        f\"Write the description now.\"\n",
    "    )\n",
    "    prompt = f\"[System]\\n{sys_msg}\\n\\n[User]\\n{instr}\"\n",
    "\n",
    "    out, usage = call_model(prompt, model=model, temperature=0.2, max_output_tokens=220)\n",
    "    total_tokens += usage[\"total\"]\n",
    "\n",
    "    ok, notes = verify(out, task)\n",
    "    IE_1k = 1000.0 * (sum(dkl_bits_log) / max(total_tokens, 1))\n",
    "\n",
    "    return {\n",
    "        \"asked\": asked,\n",
    "        \"style\": style,\n",
    "        \"output\": out,\n",
    "        \"ok\": ok,\n",
    "        \"notes\": notes,\n",
    "        \"tokens\": total_tokens,\n",
    "        \"IE_1k\": IE_1k,\n",
    "        \"features\": task.features,\n",
    "        \"truth_U\": task.U,\n",
    "    }\n",
    "\n",
    "\n",
    "def baseline_direct(task, model=MODEL):\n",
    "    \"\"\"\n",
    "    Baseline with no clarifications and a fixed default style.\n",
    "    \"\"\"\n",
    "    style = {\"tone\": \"formal\", \"format\": \"paragraph\", \"length\": \"medium\"}\n",
    "    sys_msg = (\n",
    "        \"You are a concise marketing writer. Follow tone, format, and length exactly. \"\n",
    "        \"Reuse the product features as is.\"\n",
    "    )\n",
    "    instr = (\n",
    "        f\"Product: {task.name}\\n\"\n",
    "        f\"Features: {', '.join(task.features)}\\n\"\n",
    "        f\"Tone: {style['tone']}\\n\"\n",
    "        f\"Format: {style['format']}\\n\"\n",
    "        f\"Length: {style['length']}\\n\"\n",
    "        f\"Write the description now.\"\n",
    "    )\n",
    "    prompt = f\"[System]\\n{sys_msg}\\n\\n[User]\\n{instr}\"\n",
    "\n",
    "    out, usage = call_model(prompt, model=model, temperature=0.2, max_output_tokens=220)\n",
    "    ok, notes = verify(out, task)\n",
    "\n",
    "    return {\"ok\": ok, \"tokens\": usage[\"total\"], \"IE_1k\": 0.0, \"output\": out, \"truth_U\": task.U}\n",
    "\n",
    "\n",
    "# Run a small sanity check experiment\n",
    "tasks_small = make_tasks(n=12, seed=7)\n",
    "\n",
    "active_runs = [run_session_active(t, epsilon_bits_per_token=0.01, max_clarifications=3)\n",
    "               for t in tqdm(tasks_small, desc=\"Active inference (simple)\")]\n",
    "\n",
    "base_runs = [baseline_direct(t) for t in tqdm(tasks_small, desc=\"Baseline (fixed style)\")]\n",
    "\n",
    "\n",
    "def summarize_simple(res):\n",
    "    return {\n",
    "        \"compliance_rate\": float(np.mean([r[\"ok\"] for r in res])),\n",
    "        \"avg_tokens\": float(np.mean([r[\"tokens\"] for r in res])),\n",
    "        \"IE_1k_avg\": float(np.mean([r[\"IE_1k\"] for r in res])),\n",
    "        \"n\": len(res),\n",
    "    }\n",
    "\n",
    "print(\"Simple active inference:\", json.dumps(summarize_simple(active_runs), indent=2))\n",
    "print(\"Simple baseline:\", json.dumps(summarize_simple(base_runs), indent=2))\n",
    "\n",
    "# Show one successful and one failed case\n",
    "good = next((r for r in active_runs if r[\"ok\"]), active_runs[0])\n",
    "bad  = next((r for r in active_runs if not r[\"ok\"]), active_runs[0])\n",
    "\n",
    "\n",
    "def pretty_show(r):\n",
    "    print(\"Truth U:\", r[\"truth_U\"], \"| Asked:\", r.get(\"asked\", []), \"| Style used:\", r.get(\"style\", {}))\n",
    "    print(\"Tokens:\", r[\"tokens\"], \"| IE_1k:\", f\"{r.get('IE_1k', 0.0):.2f}\", \"| OK:\", r[\"ok\"])\n",
    "    if r.get(\"notes\"):\n",
    "        print(\"Verifier notes:\", r[\"notes\"])\n",
    "    print(\"\\n=== Output ===\\n\")\n",
    "    print(r[\"output\"][:1500])\n",
    "\n",
    "\n",
    "print(\"\\n=== Representative OK case ===\")\n",
    "pretty_show(good)\n",
    "print(\"\\n\\n=== Representative non OK case ===\")\n",
    "pretty_show(bad)"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "iLy1GBBaOmbK",
    "outputId": "1c6e1f60-635c-4e9b-87df-e9de81a543ca"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "Active inference (simple): 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 12/12 [00:27<00:00,  2.26s/it]\n",
      "Baseline (fixed style): 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 12/12 [00:31<00:00,  2.65s/it]"
     ]
    },
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "Simple active inference: {\n",
      "  \"compliance_rate\": 0.4166666666666667,\n",
      "  \"avg_tokens\": 162.08333333333334,\n",
      "  \"IE_1k_avg\": 18.701093573947144,\n",
      "  \"n\": 12\n",
      "}\n",
      "Simple baseline: {\n",
      "  \"compliance_rate\": 0.0,\n",
      "  \"avg_tokens\": 171.66666666666666,\n",
      "  \"IE_1k_avg\": 0.0,\n",
      "  \"n\": 12\n",
      "}\n",
      "\n",
      "=== Representative OK case ===\n",
      "Truth U: {'tone': 'friendly', 'length': 'short', 'format': 'paragraph'} | Asked: ['tone', 'length', 'format'] | Style used: {'tone': 'friendly', 'length': 'short', 'format': 'paragraph'}\n",
      "Tokens: 157 | IE_1k: 19.11 | OK: True\n",
      "\n",
      "=== Output ===\n",
      "\n",
      "Stay refreshed with our Stainless Steel Bottle! This 24 oz wonder is insulated to keep your drinks at the perfect temperature, whether hot or cold. Plus, it's BPA free, ensuring a safe sip every time. Perfect for on-the-go hydration!\n",
      "\n",
      "\n",
      "=== Representative non OK case ===\n",
      "Truth U: {'tone': 'formal', 'length': 'short', 'format': 'bullets'} | Asked: ['tone', 'length', 'format'] | Style used: {'tone': 'formal', 'length': 'short', 'format': 'bullets'}\n",
      "Tokens: 146 | IE_1k: 20.55 | OK: False\n",
      "Verifier notes: [\"Missing features: ['semi weighted keys', 'USB C bus powered', 'DAW compatible']\"]\n",
      "\n",
      "=== Output ===\n",
      "\n",
      "- Experience precision with semi-weighted keys for authentic touch.\n",
      "- Enjoy seamless connectivity with USB-C bus-powered design.\n",
      "- Enhance creativity with full DAW compatibility.\n"
     ]
    },
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "\n"
     ]
    }
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "# Scatter plots: compliance vs token cost and IE vs token cost\n",
    "acc_active = [1 if r[\"ok\"] else 0 for r in active_runs]\n",
    "tok_active = [r[\"tokens\"] for r in active_runs]\n",
    "ie_active  = [r[\"IE_1k\"] for r in active_runs]\n",
    "\n",
    "acc_base = [1 if r[\"ok\"] else 0 for r in base_runs]\n",
    "tok_base = [r[\"tokens\"] for r in base_runs]\n",
    "\n",
    "plt.figure()\n",
    "plt.scatter(tok_active, acc_active, label=\"Active inference\", alpha=0.8)\n",
    "plt.scatter(tok_base,   acc_base,   label=\"Fixed baseline\", alpha=0.8)\n",
    "plt.xlabel(\"Tokens per task\")\n",
    "plt.ylabel(\"Compliance (1=pass)\")\n",
    "plt.title(\"Compliance vs token cost (simple experiment)\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "plt.figure()\n",
    "plt.scatter(tok_active, ie_active, label=\"Active inference\", alpha=0.8)\n",
    "plt.xlabel(\"Tokens per task\")\n",
    "plt.ylabel(\"IE_1k (bits per kilotoken)\")\n",
    "plt.title(\"Information efficiency (simple experiment)\")\n",
    "plt.legend()\n",
    "plt.show()"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 927
    },
    "id": "VjT306X8P-sy",
    "outputId": "cccf6c31-629d-4cb9-9963-082fcd68770c"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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\n"
     },
     "metadata": {}
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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\n"
     },
     "metadata": {}
    }
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "# 1) Clarifier realism knobs\n",
    "NOISY_CLARIFIER   = True     # if True, posterior uses a symmetric noise model\n",
    "EPS_NOISE         = 0.12     # noise level used in the observation model\n",
    "COST_SCHEDULE     = [24, 48, 72]  # token cost for the 1st/2nd/3rd clarification\n",
    "\n",
    "# 2) Compliance weights (format matters more than tone in this toy)\n",
    "WEIGHT = {\"format\": 1.0, \"length\": 0.6, \"tone\": 0.25}\n",
    "\n",
    "\n",
    "def clarify_cost(k):\n",
    "    \"\"\"k is 1 based index of the clarification within a session.\"\"\"\n",
    "    return COST_SCHEDULE[min(k - 1, len(COST_SCHEDULE) - 1)]\n",
    "\n",
    "\n",
    "def bayes_update_categorical(qvec, observed_idx, eps=EPS_NOISE):\n",
    "    \"\"\"\n",
    "    Symmetric K class noise model:\n",
    "    P(ans | true = k) = 1 - eps if ans = k, else eps / (K - 1).\n",
    "\n",
    "    We assume the observed index is \"observed_idx\" and we know eps,\n",
    "    so we perform a standard Bayesian update q -> posterior.\n",
    "    \"\"\"\n",
    "    q = np.asarray(qvec, float)\n",
    "    q = q / q.sum()\n",
    "    K = len(q)\n",
    "\n",
    "    like = np.full(K, eps / max(K - 1, 1))\n",
    "    like[observed_idx] = 1.0 - eps\n",
    "\n",
    "    post = q * like\n",
    "    post = post / post.sum()\n",
    "    return post\n",
    "\n",
    "\n",
    "def choose_attribute_entropy(q, asked, weight=None, next_cost=24):\n",
    "    \"\"\"\n",
    "    Score each unasked attribute by (weight * entropy) / expected token cost.\n",
    "    \"\"\"\n",
    "    scores = {}\n",
    "    for v in q:\n",
    "        if v in asked:\n",
    "            continue\n",
    "        ent = H_categorical(q[v])\n",
    "        w = 1.0 if weight is None else weight.get(v, 1.0)\n",
    "        scores[v] = (w * ent) / max(next_cost, 1)\n",
    "\n",
    "    if not scores:\n",
    "        return None, 0.0\n",
    "\n",
    "    var = max(scores, key=scores.get)\n",
    "    return var, scores[var]\n",
    "\n",
    "\n",
    "def run_session_policy(task, policy=\"active\", epsilon_bits_per_token=0.02,\n",
    "                       max_clarifications=3, weight=None, model=MODEL):\n",
    "    \"\"\"\n",
    "    General session runner with several policies.\n",
    "\n",
    "    Policies:\n",
    "      - \"active\"          : entropy per token, uniform weights\n",
    "      - \"active_weighted\" : entropy per token with compliance weights\n",
    "      - \"ask_all\"         : ask all clarifications, then generate\n",
    "      - \"random\"          : ask K ~ Uniform{0..max_clarifications}, random order\n",
    "      - \"baseline\"        : zero clarifications\n",
    "\n",
    "    Returns:\n",
    "      A dict with:\n",
    "        - ok, notes\n",
    "        - tokens_total, tokens_evidence\n",
    "        - IE_1k_session, IE_1k_evidence\n",
    "        - clarifications\n",
    "        - fail_types\n",
    "        - style_used, truth_U, steps (trace), output (text)\n",
    "    \"\"\"\n",
    "    # Factorized prior over intent\n",
    "    q = {\n",
    "        \"tone\":   np.ones(len(TONE))   / len(TONE),\n",
    "        \"length\": np.ones(len(LENGTH)) / len(LENGTH),\n",
    "        \"format\": np.ones(len(FORMAT)) / len(FORMAT),\n",
    "    }\n",
    "\n",
    "    steps = []\n",
    "    asked = []\n",
    "\n",
    "    # Decide target K for random policy\n",
    "    K_rand = random.randint(0, max_clarifications) if policy == \"random\" else None\n",
    "\n",
    "    # Clarification phase\n",
    "    while True:\n",
    "        if policy == \"baseline\":\n",
    "            break\n",
    "        if len(asked) >= max_clarifications:\n",
    "            break\n",
    "        if policy == \"random\" and len(asked) >= K_rand:\n",
    "            break\n",
    "\n",
    "        if policy == \"ask_all\":\n",
    "            # pick any remaining attribute deterministically by name order\n",
    "            remaining = [v for v in [\"tone\", \"length\", \"format\"] if v not in asked]\n",
    "            var = remaining[0] if remaining else None\n",
    "            if var is None:\n",
    "                break\n",
    "            score = 1.0\n",
    "        elif policy == \"random\":\n",
    "            # random attribute order\n",
    "            candidates = [v for v in [\"tone\", \"length\", \"format\"] if v not in asked]\n",
    "            if not candidates:\n",
    "                break\n",
    "            var = random.choice(candidates)\n",
    "            score = 1.0\n",
    "        else:\n",
    "            # active and active_weighted\n",
    "            var, score = choose_attribute_entropy(\n",
    "                q,\n",
    "                asked,\n",
    "                weight if policy == \"active_weighted\" else None,\n",
    "                next_cost=clarify_cost(len(asked) + 1),\n",
    "            )\n",
    "            if var is None:\n",
    "                break\n",
    "            # stop rule for active policies\n",
    "            if policy in {\"active\", \"active_weighted\"} and score <= epsilon_bits_per_token:\n",
    "                break\n",
    "\n",
    "        # Update with noisy or exact answer (observation model)\n",
    "        p_old = q[var].copy()\n",
    "        true_idx = VALUES[var].index(task.U[var])\n",
    "\n",
    "        if NOISY_CLARIFIER:\n",
    "            obs_idx = true_idx\n",
    "            q[var] = bayes_update_categorical(q[var], obs_idx, eps=EPS_NOISE)\n",
    "        else:\n",
    "            post = np.zeros_like(q[var])\n",
    "            post[true_idx] = 1.0\n",
    "            q[var] = post\n",
    "\n",
    "        dkl_bits = KL(q[var], p_old)\n",
    "        ct = clarify_cost(len(asked) + 1)\n",
    "        steps.append({\n",
    "            \"type\": \"clarify\",\n",
    "            \"var\": var,\n",
    "            \"dkl_bits\": float(dkl_bits),\n",
    "            \"tokens\": int(ct),\n",
    "        })\n",
    "        asked.append(var)\n",
    "\n",
    "    # Final generation\n",
    "    style = {k: VALUES[k][int(np.argmax(v))] for k, v in q.items()}\n",
    "\n",
    "    sys_msg = (\n",
    "        \"You are a concise marketing writer. Follow tone, format, and length exactly. \"\n",
    "        \"Reuse the product features as is.\"\n",
    "    )\n",
    "    instr = (\n",
    "        f\"Product: {task.name}\\n\"\n",
    "        f\"Features: {', '.join(task.features)}\\n\"\n",
    "        f\"Tone: {style['tone']}\\n\"\n",
    "        f\"Format: {style['format']}\\n\"\n",
    "        f\"Length: {style['length']}\\n\"\n",
    "        f\"Write the description now.\"\n",
    "    )\n",
    "    prompt = f\"[System]\\n{sys_msg}\\n\\n[User]\\n{instr}\"\n",
    "\n",
    "    out, usage = call_model(prompt, model=model, temperature=0.2, max_output_tokens=220)\n",
    "    steps.append({\n",
    "        \"type\": \"generate\",\n",
    "        \"var\": None,\n",
    "        \"dkl_bits\": 0.0,\n",
    "        \"tokens\": int(usage[\"total\"]),\n",
    "    })\n",
    "\n",
    "    # Verify\n",
    "    ok, notes = verify(out, task)\n",
    "\n",
    "    # Summary metrics\n",
    "    bits_evidence = sum(s[\"dkl_bits\"] for s in steps if s[\"type\"] == \"clarify\")\n",
    "    tok_evidence  = sum(s[\"tokens\"] for s in steps if s[\"type\"] == \"clarify\")\n",
    "    tok_total     = sum(s[\"tokens\"] for s in steps)\n",
    "\n",
    "    IE_1k_evidence = 1000.0 * bits_evidence / max(tok_evidence, 1)\n",
    "    IE_1k_session  = 1000.0 * bits_evidence / max(tok_total, 1)\n",
    "\n",
    "    # Failure type tags\n",
    "    ftypes = []\n",
    "    for n in notes:\n",
    "        s = n.lower()\n",
    "        if \"missing features\" in s:\n",
    "            ftypes.append(\"content\")\n",
    "        if \"expected bullet\" in s or \"paragraph\" in s:\n",
    "            ftypes.append(\"format\")\n",
    "        if \"long\" in s or \"medium\" in s:\n",
    "            ftypes.append(\"length\")\n",
    "    if not ftypes and not ok:\n",
    "        ftypes = [\"other\"]\n",
    "\n",
    "    # Store marginal bits per clarification index\n",
    "    marg_bits = [s[\"dkl_bits\"] for s in steps if s[\"type\"] == \"clarify\"]\n",
    "    while len(marg_bits) < 3:\n",
    "        marg_bits.append(np.nan)\n",
    "\n",
    "    return {\n",
    "        \"policy\": policy,\n",
    "        \"ok\": int(ok),\n",
    "        \"clarifications\": len(asked),\n",
    "        \"tokens_total\": tok_total,\n",
    "        \"tokens_evidence\": tok_evidence,\n",
    "        \"IE_1k_session\": IE_1k_session,\n",
    "        \"IE_1k_evidence\": IE_1k_evidence,\n",
    "        \"mbit_1\": marg_bits[0],\n",
    "        \"mbit_2\": marg_bits[1],\n",
    "        \"mbit_3\": marg_bits[2],\n",
    "        \"fail_types\": ftypes,\n",
    "        \"notes\": notes,\n",
    "        \"style_used\": style,\n",
    "        \"truth_U\": task.U,\n",
    "        \"steps\": steps,\n",
    "        \"output\": out,\n",
    "    }"
   ],
   "metadata": {
    "id": "TlGnLIEAQC_q"
   },
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "source": [
    "# More tasks for denser plots. Increase with care since each task generates once.\n",
    "N_TASKS = 48\n",
    "tasks = make_tasks(n=N_TASKS, seed=42)\n",
    "\n",
    "POLICIES = [\n",
    "    (\"active\",          {\"epsilon_bits_per_token\": 0.02, \"max_clarifications\": 3}),\n",
    "    (\"active_weighted\", {\"epsilon_bits_per_token\": 0.02, \"max_clarifications\": 3}),\n",
    "    (\"ask_all\",         {\"max_clarifications\": 3}),\n",
    "    (\"random\",          {\"max_clarifications\": 3}),\n",
    "    (\"baseline\",        {}),\n",
    "]\n",
    "\n",
    "rows = []\n",
    "for name, cfg in POLICIES:\n",
    "    for i, t in enumerate(tqdm(tasks, desc=f\"Policy={name}\")):\n",
    "        res = run_session_policy(\n",
    "            t,\n",
    "            policy=name,\n",
    "            epsilon_bits_per_token=cfg.get(\"epsilon_bits_per_token\", 0.0),\n",
    "            max_clarifications=cfg.get(\"max_clarifications\", 0),\n",
    "            weight=WEIGHT if name == \"active_weighted\" else None,\n",
    "            model=MODEL,\n",
    "        )\n",
    "        res[\"task_id\"] = i\n",
    "        rows.append(res)\n",
    "\n",
    "df = pd.DataFrame(rows)\n",
    "df.head()"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 380
    },
    "id": "wy43_leBQHo7",
    "outputId": "a6a5a862-1807-4898-a258-bd39413e26e9"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "Policy=active: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 48/48 [01:51<00:00,  2.32s/it]\n",
      "Policy=active_weighted: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 48/48 [01:49<00:00,  2.28s/it]\n",
      "Policy=ask_all: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 48/48 [01:49<00:00,  2.28s/it]\n",
      "Policy=random: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 48/48 [01:48<00:00,  2.27s/it]\n",
      "Policy=baseline: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 48/48 [01:49<00:00,  2.29s/it]\n"
     ]
    },
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": [
       "   policy  ok  clarifications  tokens_total  tokens_evidence  IE_1k_session  \\\n",
       "0  active   0               2           175               72       5.378733   \n",
       "1  active   0               2           187               72       5.033574   \n",
       "2  active   0               2           177               72       5.317956   \n",
       "3  active   0               2           185               72       5.087991   \n",
       "4  active   0               2           186               72       5.060636   \n",
       "\n",
       "   IE_1k_evidence    mbit_1    mbit_2  mbit_3 fail_types  \\\n",
       "0       13.073309  0.470639  0.470639     NaN   [format]   \n",
       "1       13.073309  0.470639  0.470639     NaN  [content]   \n",
       "2       13.073309  0.470639  0.470639     NaN   [format]   \n",
       "3       13.073309  0.470639  0.470639     NaN  [content]   \n",
       "4       13.073309  0.470639  0.470639     NaN  [content]   \n",
       "\n",
       "                                               notes  \\\n",
       "0                 [Expected paragraph, not bullets.]   \n",
       "1  [Missing features: ['semi weighted keys', 'DAW...   \n",
       "2                 [Expected paragraph, not bullets.]   \n",
       "3                [Missing features: ['35h battery']]   \n",
       "4   [Missing features: ['fits 13-27 inch monitors']]   \n",
       "\n",
       "                                          style_used  \\\n",
       "0  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "1  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "2  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "3  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "4  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "\n",
       "                                             truth_U  \\\n",
       "0  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "1  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "2  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "3  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "4  {'tone': 'formal', 'length': 'short', 'format'...   \n",
       "\n",
       "                                               steps  \\\n",
       "0  [{'type': 'clarify', 'var': 'tone', 'dkl_bits'...   \n",
       "1  [{'type': 'clarify', 'var': 'tone', 'dkl_bits'...   \n",
       "2  [{'type': 'clarify', 'var': 'tone', 'dkl_bits'...   \n",
       "3  [{'type': 'clarify', 'var': 'tone', 'dkl_bits'...   \n",
       "4  [{'type': 'clarify', 'var': 'tone', 'dkl_bits'...   \n",
       "\n",
       "                                              output  task_id  \n",
       "0  - Premium stainless steel construction\\n- Insu...        0  \n",
       "1  - Experience authentic touch with **semi-weigh...        1  \n",
       "2  - Equipped with a durable rock plate for enhan...        2  \n",
       "3  - Advanced Active Noise Cancellation (ANC) for...        3  \n",
       "4  - Accommodates 13-27 inch monitors for versati...        4  "
      ],
      "text/html": [
       "\n",
       "  <div id=\"df-da071f71-48f3-494a-b39c-2391690eb07d\" class=\"colab-df-container\">\n",
       "    <div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>policy</th>\n",
       "      <th>ok</th>\n",
       "      <th>clarifications</th>\n",
       "      <th>tokens_total</th>\n",
       "      <th>tokens_evidence</th>\n",
       "      <th>IE_1k_session</th>\n",
       "      <th>IE_1k_evidence</th>\n",
       "      <th>mbit_1</th>\n",
       "      <th>mbit_2</th>\n",
       "      <th>mbit_3</th>\n",
       "      <th>fail_types</th>\n",
       "      <th>notes</th>\n",
       "      <th>style_used</th>\n",
       "      <th>truth_U</th>\n",
       "      <th>steps</th>\n",
       "      <th>output</th>\n",
       "      <th>task_id</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>active</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>175</td>\n",
       "      <td>72</td>\n",
       "      <td>5.378733</td>\n",
       "      <td>13.073309</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[format]</td>\n",
       "      <td>[Expected paragraph, not bullets.]</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>[{'type': 'clarify', 'var': 'tone', 'dkl_bits'...</td>\n",
       "      <td>- Premium stainless steel construction\\n- Insu...</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>active</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>187</td>\n",
       "      <td>72</td>\n",
       "      <td>5.033574</td>\n",
       "      <td>13.073309</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[content]</td>\n",
       "      <td>[Missing features: ['semi weighted keys', 'DAW...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>[{'type': 'clarify', 'var': 'tone', 'dkl_bits'...</td>\n",
       "      <td>- Experience authentic touch with **semi-weigh...</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>active</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>177</td>\n",
       "      <td>72</td>\n",
       "      <td>5.317956</td>\n",
       "      <td>13.073309</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[format]</td>\n",
       "      <td>[Expected paragraph, not bullets.]</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>[{'type': 'clarify', 'var': 'tone', 'dkl_bits'...</td>\n",
       "      <td>- Equipped with a durable rock plate for enhan...</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>active</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>185</td>\n",
       "      <td>72</td>\n",
       "      <td>5.087991</td>\n",
       "      <td>13.073309</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[content]</td>\n",
       "      <td>[Missing features: ['35h battery']]</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>[{'type': 'clarify', 'var': 'tone', 'dkl_bits'...</td>\n",
       "      <td>- Advanced Active Noise Cancellation (ANC) for...</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>active</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>186</td>\n",
       "      <td>72</td>\n",
       "      <td>5.060636</td>\n",
       "      <td>13.073309</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>0.470639</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[content]</td>\n",
       "      <td>[Missing features: ['fits 13-27 inch monitors']]</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>{'tone': 'formal', 'length': 'short', 'format'...</td>\n",
       "      <td>[{'type': 'clarify', 'var': 'tone', 'dkl_bits'...</td>\n",
       "      <td>- Accommodates 13-27 inch monitors for versati...</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>\n",
       "    <div class=\"colab-df-buttons\">\n",
       "\n",
       "  <div class=\"colab-df-container\">\n",
       "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-da071f71-48f3-494a-b39c-2391690eb07d')\"\n",
       "            title=\"Convert this dataframe to an interactive table.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
       "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "\n",
       "  <style>\n",
       "    .colab-df-container {\n",
       "      display:flex;\n",
       "      gap: 12px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert {\n",
       "      background-color: #E8F0FE;\n",
       "      border: none;\n",
       "      border-radius: 50%;\n",
       "      cursor: pointer;\n",
       "      display: none;\n",
       "      fill: #1967D2;\n",
       "      height: 32px;\n",
       "      padding: 0 0 0 0;\n",
       "      width: 32px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert:hover {\n",
       "      background-color: #E2EBFA;\n",
       "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "      fill: #174EA6;\n",
       "    }\n",
       "\n",
       "    .colab-df-buttons div {\n",
       "      margin-bottom: 4px;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert {\n",
       "      background-color: #3B4455;\n",
       "      fill: #D2E3FC;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert:hover {\n",
       "      background-color: #434B5C;\n",
       "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "      fill: #FFFFFF;\n",
       "    }\n",
       "  </style>\n",
       "\n",
       "    <script>\n",
       "      const buttonEl =\n",
       "        document.querySelector('#df-da071f71-48f3-494a-b39c-2391690eb07d button.colab-df-convert');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      async function convertToInteractive(key) {\n",
       "        const element = document.querySelector('#df-da071f71-48f3-494a-b39c-2391690eb07d');\n",
       "        const dataTable =\n",
       "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
       "                                                    [key], {});\n",
       "        if (!dataTable) return;\n",
       "\n",
       "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
       "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
       "          + ' to learn more about interactive tables.';\n",
       "        element.innerHTML = '';\n",
       "        dataTable['output_type'] = 'display_data';\n",
       "        await google.colab.output.renderOutput(dataTable, element);\n",
       "        const docLink = document.createElement('div');\n",
       "        docLink.innerHTML = docLinkHtml;\n",
       "        element.appendChild(docLink);\n",
       "      }\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "\n",
       "    <div id=\"df-97f991a4-d6f0-49b2-83f0-6248ad261d9a\">\n",
       "      <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-97f991a4-d6f0-49b2-83f0-6248ad261d9a')\"\n",
       "                title=\"Suggest charts\"\n",
       "                style=\"display:none;\">\n",
       "\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "     width=\"24px\">\n",
       "    <g>\n",
       "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
       "    </g>\n",
       "</svg>\n",
       "      </button>\n",
       "\n",
       "<style>\n",
       "  .colab-df-quickchart {\n",
       "      --bg-color: #E8F0FE;\n",
       "      --fill-color: #1967D2;\n",
       "      --hover-bg-color: #E2EBFA;\n",
       "      --hover-fill-color: #174EA6;\n",
       "      --disabled-fill-color: #AAA;\n",
       "      --disabled-bg-color: #DDD;\n",
       "  }\n",
       "\n",
       "  [theme=dark] .colab-df-quickchart {\n",
       "      --bg-color: #3B4455;\n",
       "      --fill-color: #D2E3FC;\n",
       "      --hover-bg-color: #434B5C;\n",
       "      --hover-fill-color: #FFFFFF;\n",
       "      --disabled-bg-color: #3B4455;\n",
       "      --disabled-fill-color: #666;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart {\n",
       "    background-color: var(--bg-color);\n",
       "    border: none;\n",
       "    border-radius: 50%;\n",
       "    cursor: pointer;\n",
       "    display: none;\n",
       "    fill: var(--fill-color);\n",
       "    height: 32px;\n",
       "    padding: 0;\n",
       "    width: 32px;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart:hover {\n",
       "    background-color: var(--hover-bg-color);\n",
       "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "    fill: var(--button-hover-fill-color);\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart-complete:disabled,\n",
       "  .colab-df-quickchart-complete:disabled:hover {\n",
       "    background-color: var(--disabled-bg-color);\n",
       "    fill: var(--disabled-fill-color);\n",
       "    box-shadow: none;\n",
       "  }\n",
       "\n",
       "  .colab-df-spinner {\n",
       "    border: 2px solid var(--fill-color);\n",
       "    border-color: transparent;\n",
       "    border-bottom-color: var(--fill-color);\n",
       "    animation:\n",
       "      spin 1s steps(1) infinite;\n",
       "  }\n",
       "\n",
       "  @keyframes spin {\n",
       "    0% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "      border-left-color: var(--fill-color);\n",
       "    }\n",
       "    20% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    30% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    40% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    60% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    80% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "    90% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "  }\n",
       "</style>\n",
       "\n",
       "      <script>\n",
       "        async function quickchart(key) {\n",
       "          const quickchartButtonEl =\n",
       "            document.querySelector('#' + key + ' button');\n",
       "          quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
       "          quickchartButtonEl.classList.add('colab-df-spinner');\n",
       "          try {\n",
       "            const charts = await google.colab.kernel.invokeFunction(\n",
       "                'suggestCharts', [key], {});\n",
       "          } catch (error) {\n",
       "            console.error('Error during call to suggestCharts:', error);\n",
       "          }\n",
       "          quickchartButtonEl.classList.remove('colab-df-spinner');\n",
       "          quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
       "        }\n",
       "        (() => {\n",
       "          let quickchartButtonEl =\n",
       "            document.querySelector('#df-97f991a4-d6f0-49b2-83f0-6248ad261d9a button');\n",
       "          quickchartButtonEl.style.display =\n",
       "            google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "        })();\n",
       "      </script>\n",
       "    </div>\n",
       "\n",
       "    </div>\n",
       "  </div>\n"
      ],
      "application/vnd.google.colaboratory.intrinsic+json": {
       "type": "dataframe",
       "variable_name": "df",
       "summary": "{\n  \"name\": \"df\",\n  \"rows\": 240,\n  \"fields\": [\n    {\n      \"column\": \"policy\",\n      \"properties\": {\n        \"dtype\": \"category\",\n        \"num_unique_values\": 5,\n        \"samples\": [\n          \"active_weighted\",\n          \"baseline\",\n          \"ask_all\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"ok\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0,\n        \"min\": 0,\n        \"max\": 1,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          1,\n          0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"clarifications\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 1,\n        \"min\": 0,\n        \"max\": 3,\n        \"num_unique_values\": 4,\n        \"samples\": [\n          1,\n          0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"tokens_total\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 70,\n        \"min\": 99,\n        \"max\": 341,\n        \"num_unique_values\": 127,\n        \"samples\": [\n          202,\n          115\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"tokens_evidence\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 54,\n        \"min\": 0,\n        \"max\": 144,\n        \"num_unique_values\": 4,\n        \"samples\": [\n          24,\n          0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"IE_1k_session\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 2.0147310799716824,\n        \"min\": 0.0,\n        \"max\": 5.762928180154723,\n        \"num_unique_values\": 106,\n        \"samples\": [\n          4.378038462443123,\n          5.288080165310514\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"IE_1k_evidence\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 7.119022333502334,\n        \"min\": 0.0,\n        \"max\": 19.609963946359823,\n        \"num_unique_values\": 4,\n        \"samples\": [\n          19.609963946359823,\n          0.0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"mbit_1\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 3.896804099360316e-16,\n        \"min\": 0.47063913471263574,\n        \"max\": 0.47063913471263574,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          0.47063913471263574\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"mbit_2\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 1.0591341647953326e-15,\n        \"min\": 0.47063913471263574,\n        \"max\": 0.47063913471263574,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          0.47063913471263574\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"mbit_3\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 5.599597398421581e-16,\n        \"min\": 0.47063913471263574,\n        \"max\": 0.47063913471263574,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          0.47063913471263574\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"fail_types\",\n      \"properties\": {\n        \"dtype\": \"object\",\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"notes\",\n      \"properties\": {\n        \"dtype\": \"object\",\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"style_used\",\n      \"properties\": {\n        \"dtype\": \"object\",\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"truth_U\",\n      \"properties\": {\n        \"dtype\": \"object\",\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"steps\",\n      \"properties\": {\n        \"dtype\": \"object\",\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"output\",\n      \"properties\": {\n        \"dtype\": \"string\",\n        \"num_unique_values\": 187,\n        \"samples\": [\n          \"- Precision 0.5 mm lead for detailed writing\\n- Includes HB refills for consistent quality\\n- Durable metal clip for secure attachment\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"task_id\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 13,\n        \"min\": 0,\n        \"max\": 47,\n        \"num_unique_values\": 48,\n        \"samples\": [\n          27\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    }\n  ]\n}"
      }
     },
     "metadata": {},
     "execution_count": 8
    }
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "# Visualization: efficiency frontier, token distributions, failure modes, timelines\n",
    "\n",
    "plt.rcParams.update({\"figure.figsize\": (7.0, 5.0)})\n",
    "\n",
    "def agg(df_local, by=\"policy\"):\n",
    "    g = df_local.groupby(by)\n",
    "    return (\n",
    "        g[\"ok\"].mean(),\n",
    "        g[\"tokens_total\"].mean(),\n",
    "        g[\"tokens_total\"].std() / np.sqrt(g.size()),\n",
    "        g.size(),\n",
    "    )\n",
    "\n",
    "policies = df[\"policy\"].unique().tolist()\n",
    "colors = {p: c for p, c in zip(policies, plt.cm.tab10.colors[:len(policies)])}\n",
    "\n",
    "# 1) Efficiency frontier: compliance vs average tokens with error bars\n",
    "acc, tok_mean, tok_sem, n = agg(df)\n",
    "plt.figure()\n",
    "for p in policies:\n",
    "    x = tok_mean[p]\n",
    "    y = acc[p]\n",
    "    plt.errorbar(x, y, xerr=tok_sem[p], fmt=\"o\", color=colors[p], capsize=3)\n",
    "    plt.text(x + 2, y, f\"{p} (n={n[p]})\", fontsize=9, color=colors[p])\n",
    "plt.xlabel(\"Average tokens per task\")\n",
    "plt.ylabel(\"Compliance rate\")\n",
    "plt.title(\"Efficiency frontier across policies\")\n",
    "plt.ylim(-0.02, 1.05)\n",
    "plt.grid(True, alpha=0.25)\n",
    "plt.show()\n",
    "\n",
    "# 2) ECDF of tokens per task\n",
    "def ecdf(x):\n",
    "    x = np.sort(np.asarray(x))\n",
    "    y = np.arange(1, len(x) + 1) / len(x)\n",
    "    return x, y\n",
    "\n",
    "plt.figure()\n",
    "for p in policies:\n",
    "    xs, ys = ecdf(df.loc[df.policy == p, \"tokens_total\"])\n",
    "    plt.plot(xs, ys, label=p, color=colors[p])\n",
    "plt.xlabel(\"Tokens per task\")\n",
    "plt.ylabel(\"ECDF\")\n",
    "plt.title(\"Token cost distribution\")\n",
    "plt.legend()\n",
    "plt.grid(True, alpha=0.25)\n",
    "plt.show()\n",
    "\n",
    "# 3) Distribution of number of clarifications\n",
    "plt.figure()\n",
    "bins = np.arange(-0.5, 4.5, 1.0)\n",
    "width = 0.18\n",
    "for j, p in enumerate(policies):\n",
    "    counts, _ = np.histogram(df.loc[df.policy == p, \"clarifications\"], bins=bins)\n",
    "    centers = np.arange(0, 4)\n",
    "    plt.bar(\n",
    "        centers + (j - len(policies) / 2) * width + width / 2,\n",
    "        counts,\n",
    "        width=width,\n",
    "        label=p,\n",
    "        color=colors[p],\n",
    "    )\n",
    "plt.xticks([0, 1, 2, 3], [\"0\", \"1\", \"2\", \"3\"])\n",
    "plt.xlabel(\"Clarifications used\")\n",
    "plt.ylabel(\"Count\")\n",
    "plt.title(\"How many clarifications each policy uses\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "# 4) IE_1k boxplot by policy\n",
    "plt.figure()\n",
    "data = [df.loc[df.policy == p, \"IE_1k_session\"].dropna().values for p in policies]\n",
    "plt.boxplot(data, labels=policies, showmeans=True)\n",
    "plt.ylabel(\"IE_1k (bits per kilotoken)\")\n",
    "plt.title(\"Information efficiency across policies\")\n",
    "plt.grid(True, axis=\"y\", alpha=0.25)\n",
    "plt.show()\n"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "c3T-2TNQSUc6",
    "outputId": "0eac5067-a5dd-4e69-b853-d555cd05ccc0"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ],
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqMAAAHWCAYAAABDmICHAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAezhJREFUeJzt3XdYFFfbBvB7l7L03gUBsYENRUXsvcReYomJxkSTqDFGU9TEnkTTNPolRt8YSxJjNNYYe48Nu9hFRJCoFJHeYfd8f2xYHFmUVXAU7t91cYU9c2bmmYeBPJ45M6MQQggQEREREclAKXcARERERFR5sRglIiIiItmwGCUiIiIi2bAYJSIiIiLZsBglIiIiItmwGCUiIiIi2bAYJSIiIiLZsBglIiIiItmwGCUiIiIi2bAYJXoKGRkZGDlyJNzc3KBQKPD+++8DAOLj4zFgwAA4OjpCoVBgwYIFOHjwIBQKBQ4ePGjQPmbOnAmFQlH2wT9jBQUF+Pjjj+Hl5QWlUok+ffrIHZLOypUroVAoEB0dLXco9AjR0dFQKBRYuXKlru1Jfz/atm2Ltm3bll1wRPTEjOUOgOh5s3LlSowYMaLE5aGhoWjWrBkAYM6cOVi5ciWmTZsGPz8/+Pv7AwAmTJiAXbt2YcaMGXBzc0Pjxo0RFxf3TOJ/Xi1fvhzffPMN3n//fTRq1AhVq1Z95jHMmTMHAQEBz1UhTERU2Sn4bnoiqcJidPbs2fD19S22vGvXrnBycgIANGvWDMbGxjhy5Iikj5ubGzp27IhVq1bp2jQaDfLy8mBqagqlsvQXJQoKClBQUAAzM7MnPKLnw+DBg3HkyBHcvn1bthisrKwwYMAAycgaAKjVauTn50OlUlWIUeiKKjo6Gr6+vlixYgVef/11AE/++5GXlwcAMDU1LeswichAHBklKkG3bt3QuHHjR/ZJSEhAQECA3nY7OztJm1KpfKKC0tjYGMbGL/6vqr6c6FNQUACNRvNMiwQjIyMYGRmV2fYyMzNhaWlZZtszRE5OjsH/4HmRPenvB4tQoudH5fhrRVTGCud/RkVFYdu2bVAoFLq5bAqFAkIILFq0SNf+4DoPzxk9ceIEXnrpJdjb28PS0hL169fHwoULdctLmhO3atUqBAUFwdzcHA4ODhg8eDD+/fdfSZ+2bduibt26uHLlCtq1awcLCwtUqVIFX3/9dbHt5eTkYObMmahZsybMzMzg7u6Ofv36ITIyEkII+Pj4oHfv3nrXs7W1xdtvv603V4Xz/A4cOIDLly/rcnLw4EHdsm+//RYLFiyAn58fVCoVrly5AgDYv38/WrVqBUtLS9jZ2aF37964evWqZPuF+blx4wZef/112NnZwdbWFiNGjEBWVpaun0KhQGZmJn755RddDIWjayXNGd2xY4du/9bW1ujevTsuX74s6fP666/DysoKkZGReOmll2BtbY2hQ4fqzQUA3Lp1C2PGjEGtWrVgbm4OR0dHvPzyy3rnq6akpGDChAnw8fGBSqWCp6cnhg0bhsTERABF59SaNWswdepUVKlSBRYWFkhLSwMArFu3TneOODk54dVXX8WdO3ck+4iLi8OIESPg6ekJlUoFd3d39O7dWxLP6dOn0aVLFzg5OcHc3By+vr544403SjzGQj4+PujRowd2796NwMBAmJmZISAgABs3bizW9+bNm3j55Zfh4OAACwsLNGvWDNu2bXvsPh71+9G0aVNYWFjA3t4erVu3xu7du3XL9c0Zzc3NxYwZM1C9enWoVCp4eXnh448/Rm5urqTfnj170LJlS9jZ2cHKygq1atXCJ5988thYiUi/F3+4haicpKam6v6nX0ihUMDR0RH+/v747bffMGHCBHh6euKDDz4AADRs2BC//fYbXnvtNXTq1AnDhg175D727NmDHj16wN3dHePHj4ebmxuuXr2KrVu3Yvz48SWu98UXX2DatGkYOHAgRo4ciXv37uH7779H69atce7cOckIZHJyMrp27Yp+/fph4MCBWL9+PSZNmoR69eqhW7duALSXqXv06IF9+/Zh8ODBGD9+PNLT07Fnzx5cunQJfn5+ePXVV/H1118jKSkJDg4Ouu3//fffSEtLw6uvvqo3VmdnZ/z222/44osvkJGRgblz5wIA/P39kZ2dDQBYsWIFcnJy8NZbb0GlUsHBwQF79+5Ft27dUK1aNcycORPZ2dn4/vvv0aJFC5w9exY+Pj6S/QwcOBC+vr6YO3cuzp49i59//hkuLi746quvAAC//fYbRo4ciaZNm+Ktt94CAPj5+ZWY499++w3Dhw9Hly5d8NVXXyErKwuLFy9Gy5Ytce7cOcn+CwoK0KVLF7Rs2RLffvstLCwsStzuqVOncOzYMQwePBienp6Ijo7G4sWL0bZtW1y5ckW3bkZGBlq1aoWrV6/ijTfeQKNGjZCYmIgtW7bg9u3buqkiAPDZZ5/B1NQUH374IXJzc2FqaqqbbtKkSRPMnTsX8fHxWLhwIY4ePSo5R/r374/Lly9j3Lhx8PHxQUJCAvbs2YOYmBjd586dO8PZ2RmTJ0+GnZ0doqOj9RaU+kRERGDQoEF45513MHz4cKxYsQIvv/wydu7ciU6dOgHQ3vDXvHlzZGVl4b333oOjoyN++eUX9OrVC+vXr0ffvn1Lta9Cs2bNwsyZM9G8eXPMnj0bpqamOHHiBPbv34/OnTvrXUej0aBXr144cuQI3nrrLfj7++PixYv47rvvcP36dWzevBkAcPnyZfTo0QP169fH7NmzoVKpcOPGDRw9etSgGInoAYKIJFasWCEA6P1SqVSSvt7e3qJ79+7FtgFAjB07VtJ24MABAUAcOHBACCFEQUGB8PX1Fd7e3iI5OVnSV6PR6L6fMWOGePBXNTo6WhgZGYkvvvhCss7FixeFsbGxpL1NmzYCgPj11191bbm5ucLNzU30799f17Z8+XIBQMyfP7/YsRTGEh4eLgCIxYsXS5b36tVL+Pj4SGLWp02bNqJOnTqStqioKAFA2NjYiISEBMmywMBA4eLiIu7fv69rO3/+vFAqlWLYsGG6tsL8vPHGG5L1+/btKxwdHSVtlpaWYvjw4cViK/yZR0VFCSGESE9PF3Z2dmLUqFGSfnFxccLW1lbSPnz4cAFATJ48+ZHHXygrK6tYW2hoaLGf0/Tp0wUAsXHjxmL9C3NdeE5Vq1ZNst28vDzh4uIi6tatK7Kzs3XtW7duFQDE9OnThRBCJCcnCwDim2++KTHeTZs2CQDi1KlTpTq+B3l7ewsAYsOGDbq21NRU4e7uLho2bKhre//99wUAcfjwYV1benq68PX1FT4+PkKtVgshis6XFStW6Po9/PsREREhlEql6Nu3r269Qg+eo23atBFt2rTRff7tt9+EUqmUxCCEEEuWLBEAxNGjR4UQQnz33XcCgLh3757B+SAi/XiZnqgEixYtwp49eyRfO3bsKLPtnzt3DlFRUXj//feLzaV81E00GzduhEajwcCBA5GYmKj7cnNzQ40aNXDgwAFJfysrK8mopampKZo2bYqbN2/q2jZs2AAnJyeMGzeu2P4KY6lZsyaCg4Px+++/65YlJSVhx44dGDp06FPd+NO/f384OzvrPsfGxiIsLAyvv/66ZBS2fv366NSpE7Zv315sG++8847kc6tWrXD//n3dJWtD7NmzBykpKRgyZIgkx0ZGRggODi6WYwAYPXp0qbZtbm6u+z4/Px/3799H9erVYWdnh7Nnz+qWbdiwAQ0aNNA7KvhwrocPHy7Z7unTp5GQkIAxY8ZI5il3794dtWvX1l3+Njc3h6mpKQ4ePIjk5GS98Raem1u3bkV+fn6pjvFBHh4ekmOwsbHBsGHDcO7cOd0TJrZv346mTZuiZcuWun5WVlZ46623EB0drZu2URqbN2+GRqPB9OnTi82bfdQ5um7dOvj7+6N27dqSn3n79u0BQPczL8zHX3/9BY1GU+q4iKhkLEaJStC0aVN07NhR8tWuXbsy235kZCQAoG7dugatFxERASEEatSoAWdnZ8nX1atXkZCQIOnv6elZ7H/C9vb2kuIjMjIStWrVeuyNIMOGDcPRo0dx69YtANr/gefn5+O1114z6Bge9vBTCwq3X6tWrWJ9/f39kZiYiMzMTEn7w4+Ksre3B4ASi6xHiYiIAAC0b9++WI53795dLMfGxsbw9PQs1bazs7Mxffp0eHl5QaVSwcnJCc7OzkhJSUFqaqquX2RkZKnPDUPyV7t2bd1ylUqFr776Cjt27ICrqytat26Nr7/+WvIYsjZt2qB///6YNWsWnJyc0Lt3b6xYsaLYPMqSVK9evdj5V7NmTQDQzUu9detWiT/rB4+nNCIjI6FUKvXeWPgoERERuHz5crGfd2GshT/zQYMGoUWLFhg5ciRcXV0xePBg/PnnnyxMiZ4C54wSvWA0Gg0UCgV27Nih9w5wKysryeeS7hIXT/BUt8GDB2PChAn4/fff8cknn2DVqlVo3Lix3kLCEA+O6j2psjzOwsLit99+g5ubW7HlDxftKpWq1Hevjxs3DitWrMD777+PkJAQ2NraQqFQYPDgwU9c0DxN/t5//3307NkTmzdvxq5duzBt2jTMnTsX+/fvR8OGDaFQKLB+/XocP34cf//9N3bt2oU33ngD8+bNw/Hjx4udby8qjUaDevXqYf78+XqXe3l5AdDm+tChQzhw4AC2bduGnTt3Yu3atWjfvj12795dpk9lIKosWIwSyaTw5plLly6hY8eOBq0nhICvr69u1KYsYjlx4gTy8/NhYmJSYj8HBwd0794dv//+O4YOHYqjR49iwYIFZRLDg7y9vQEA4eHhxZZdu3YNTk5OT/TopNJOJSj82bi4uBj0symN9evXY/jw4Zg3b56uLScnBykpKcViuHTp0hPt48H8FV5mLhQeHq5b/uC+PvjgA3zwwQeIiIhAYGAg5s2bJ3lObrNmzdCsWTN88cUXWL16NYYOHYo1a9Zg5MiRj4zlxo0bEEJIcn/9+nUA0N0E5u3tXeLP+sHjKQ0/Pz9oNBpcuXIFgYGBBq13/vx5dOjQ4bHniVKpRIcOHdChQwfMnz8fc+bMwaeffooDBw6U+flCVBnwMj2RTBo1agRfX18sWLCgWCHyqNG8fv36wcjICLNmzSrWTwiB+/fvGxxL//79kZiYiB9++KHYsof38dprr+HKlSv46KOPYGRkhMGDBxu8v8dxd3dHYGAgfvnlF0luLl26hN27d+Oll156ou1aWloWy7U+Xbp0gY2NDebMmaN3nuS9e/eeaP+AdgT34Zx+//33UKvVkrb+/fvj/Pnz2LRpU7FtPG60t3HjxnBxccGSJUskl9N37NiBq1evonv37gCArKws5OTkSNb18/ODtbW1br3k5ORi+yss8kpzqf7u3buSY0hLS8Ovv/6KwMBA3ajzSy+9hJMnTyI0NFTXLzMzEz/99BN8fHwMuuTep08fKJVKzJ49u9hI86PyNnDgQNy5cwdLly4ttiw7O1s3LSQpKanYckPyQUTFcWSUqAQ7duzQjcw8qHnz5qhWrdpTb1+pVGLx4sXo2bMnAgMDMWLECLi7u+PatWu4fPkydu3apXc9Pz8/fP7555gyZQqio6PRp08fWFtbIyoqCps2bcJbb72FDz/80KBYhg0bhl9//RUTJ07EyZMn0apVK2RmZmLv3r0YM2aM5Pmi3bt3h6OjI9atW4du3brBxcXlqfJQkm+++QbdunVDSEgI3nzzTd2jnWxtbTFz5swn2mZQUBD27t2L+fPnw8PDA76+vggODi7Wz8bGBosXL8Zrr72GRo0aYfDgwXB2dkZMTAy2bduGFi1a6C3cS6NHjx747bffYGtri4CAAISGhmLv3r1wdHSU9Pvoo4+wfv16vPzyy3jjjTcQFBSEpKQkbNmyBUuWLEGDBg1K3IeJiQm++uorjBgxAm3atMGQIUN0j3by8fHBhAkTAGhHKDt06ICBAwciICAAxsbG2LRpE+Lj43X/yPjll1/w448/om/fvvDz80N6ejqWLl0KGxubUv2joGbNmnjzzTdx6tQpuLq6Yvny5YiPj8eKFSt0fSZPnow//vgD3bp1w3vvvQcHBwf88ssviIqKwoYNGwx6gH/16tXx6aef4rPPPkOrVq3Qr18/qFQqnDp1Ch4eHrpHiz3stddew59//ol33nkHBw4cQIsWLaBWq3Ht2jX8+eef2LVrFxo3bozZs2fj0KFD6N69O7y9vZGQkIAff/wRnp6ekhuwiMgAstzDT/Qce9SjnfDQY2We5tFOhY4cOSI6deokrK2thaWlpahfv774/vvvdcsffnRNoQ0bNoiWLVsKS0tLYWlpKWrXri3Gjh0rwsPDdX30PU5JCO3jiLy9vSVtWVlZ4tNPPxW+vr7CxMREuLm5iQEDBojIyMhi648ZM0YAEKtXry62rCSPerRTSY8W2rt3r2jRooUwNzcXNjY2omfPnuLKlSuSPoX5efhROw8/rkkIIa5duyZat24tzM3NBQDdY5709RVC+zPr0qWLsLW1FWZmZsLPz0+8/vrr4vTp07o+w4cPF5aWlqXOQ3JyshgxYoRwcnISVlZWokuXLuLatWvC29u72GOn7t+/L959911RpUoVYWpqKjw9PcXw4cNFYmKiLj4AYt26dXr3tXbtWtGwYUOhUqmEg4ODGDp0qLh9+7ZueWJiohg7dqyoXbu2sLS0FLa2tiI4OFj8+eefuj5nz54VQ4YMEVWrVhUqlUq4uLiIHj16SHJQksLfj127don69esLlUolateurTfeyMhIMWDAAGFnZyfMzMxE06ZNxdatWyV9SvNop0LLly/XHbu9vb1o06aN2LNnj275w492EkL7SKyvvvpK1KlTR7deUFCQmDVrlkhNTRVCCLFv3z7Ru3dv4eHhIUxNTYWHh4cYMmSIuH79+mPzQUT68d30RGSwCRMmYNmyZYiLi3vkA96pcvPx8UHdunWxdetWuUMhoucY54wSkUFycnKwatUq9O/fn4UoERE9Nc4ZJaJSSUhIwN69e7F+/Xrcv3//ka8rJSIiKi0Wo0RUKleuXMHQoUPh4uKC//u//zPosTlEREQl4ZxRIiIiIpIN54wSERERkWxYjBIRERGRbCrdnFGNRoO7d+/C2tq61K8GJCIiInpSQgikp6fDw8PDoJc4VBaVrhi9e/cuvLy85A6DiIiIKpl///0Xnp6ecofx3Kl0xai1tTUA7QlhY2MjczTPnkajQXJyMuzt7fmvMzAfD2M+ijAXUsyHFPMhxXwU0ZeLtLQ0eHl56WoQkqp0xWjhpXkbG5tKW4wWFBTAxsam0v/BAJiPhzEfRZgLKeZDivmQYj6KPCoXnB6oX+U+Y4iIiIhIVixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2shajhw4dQs+ePeHh4QGFQoHNmzc/dp2DBw+iUaNGUKlUqF69OlauXFnucRIRERFR+ZC1GM3MzESDBg2waNGiUvWPiopC9+7d0a5dO4SFheH999/HyJEjsWvXrnKOlIiIiIjKg7GcO+/WrRu6detW6v5LliyBr68v5s2bBwDw9/fHkSNH8N1336FLly7lFSYRERERlRNZi1FDhYaGomPHjpK2Ll264P333y9xndzcXOTm5uo+p6WlAQA0Gg00Gk25xPk802g0EEJUymPXh/mQYj6KMBdSzIcU8yHFfBTRlwvm5dFeqGI0Li4Orq6ukjZXV1ekpaUhOzsb5ubmxdaZO3cuZs2aVaw9OTkZBQUF5Rbr80qj0SA9PR1CCCiVvH+N+ZBiPoowF1LMhxTzIcV8FNGXi/T0dJmjer69UMXok5gyZQomTpyo+5yWlgYvLy/Y29vDxsZGxsjkodFooFAoYG9vX+n/YADMx8OYjyLMhRTzIcV8SDEfRfTlwti4wpdbT+WFyo6bmxvi4+MlbfHx8bCxsdE7KgoAKpUKKpWqWLtSqay0vzAKhaJSH//DmA8p5qMIcyHFfEgxH1LMR5GHc8GcPNoLlZ2QkBDs27dP0rZnzx6EhITIFBERERERPQ1Zi9GMjAyEhYUhLCwMgPbRTWFhYYiJiQGgvcQ+bNgwXf933nkHN2/exMcff4xr167hxx9/xJ9//okJEybIET4RERERPSVZi9HTp0+jYcOGaNiwIQBg4sSJaNiwIaZPnw4AiI2N1RWmAODr64tt27Zhz549aNCgAebNm4eff/6Zj3UiIiIiekHJOme0bdu2EEKUuFzf25Xatm2Lc+fOlWNURERERPSsvFBzRomIiIioYmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREsmExSkRERESyYTFKRERERLJhMUpEREREspG9GF20aBF8fHxgZmaG4OBgnDx58pH9FyxYgFq1asHc3BxeXl6YMGECcnJynlG0RERERFSWZC1G165di4kTJ2LGjBk4e/YsGjRogC5duiAhIUFv/9WrV2Py5MmYMWMGrl69imXLlmHt2rX45JNPnnHkRERERFQWZC1G58+fj1GjRmHEiBEICAjAkiVLYGFhgeXLl+vtf+zYMbRo0QKvvPIKfHx80LlzZwwZMuSxo6lERERE9HwylmvHeXl5OHPmDKZMmaJrUyqV6NixI0JDQ/Wu07x5c6xatQonT55E06ZNcfPmTWzfvh2vvfZaifvJzc1Fbm6u7nNaWhoAQKPRQKPRlNHRvDg0Gg2EEJXy2PVhPqSYjyLMhRTzIcV8SDEfRfTlgnl5NNmK0cTERKjVari6ukraXV1dce3aNb3rvPLKK0hMTETLli0hhEBBQQHeeeedR16mnzt3LmbNmlWsPTk5GQUFBU93EC8gjUaD9PR0CCGgVMo+ZVh2zIcU81GEuZBiPqSYDynmo4i+XKSnp8sc1fNNtmL0SRw8eBBz5szBjz/+iODgYNy4cQPjx4/HZ599hmnTpuldZ8qUKZg4caLuc1paGry8vGBvbw8bG5tnFfpzQ6PRQKFQwN7evtL/wQCYj4cxH0WYCynmQ4r5kGI+iujLhbHxC1VuPXOyZcfJyQlGRkaIj4+XtMfHx8PNzU3vOtOmTcNrr72GkSNHAgDq1auHzMxMvPXWW/j000/1/gKoVCqoVKpi7UqlstL+wigUikp9/A9jPqSYjyLMhRTzIcV8SDEfRR7OBXPyaLJlx9TUFEFBQdi3b5+uTaPRYN++fQgJCdG7TlZWVrEfqJGREQBACFF+wRIRERFRuZB13HjixIkYPnw4GjdujKZNm2LBggXIzMzEiBEjAADDhg1DlSpVMHfuXABAz549MX/+fDRs2FB3mX7atGno2bOnriglIiIioheHrMXooEGDcO/ePUyfPh1xcXEIDAzEzp07dTc1xcTESEZCp06dCoVCgalTp+LOnTtwdnZGz5498cUXX8h1CERERET0FBSikl3fTktLg62tLVJTUyvtDUxJSUlwcHDgHBYwHw9jPoowF1LMhxTzIcV8FNGXi8peezxO5T5jiIiIiEhWLEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2T1SM/vbbb2jRogU8PDxw69YtAMCCBQvw119/lWlwRERERFSxGVyMLl68GBMnTsRLL72ElJQUqNVqAICdnR0WLFhQ1vERERERUQVmcDH6/fffY+nSpfj0009hZGSka2/cuDEuXrxYpsERERERUcVmcDEaFRWFhg0bFmtXqVTIzMwsk6CIiIiIqHIwuBj19fVFWFhYsfadO3fC39+/LGIiIiIiokrC2NAVJk6ciLFjxyInJwdCCJw8eRJ//PEH5s6di59//rk8YiQiIiKiCsrgYnTkyJEwNzfH1KlTkZWVhVdeeQUeHh5YuHAhBg8eXB4xEhEREVEFZXAxCgBDhw7F0KFDkZWVhYyMDLi4uJR1XERERERUCRg8Z7R9+/ZISUkBAFhYWOgK0bS0NLRv375MgyMiIiKiis3gYvTgwYPIy8sr1p6Tk4PDhw+XSVBEREREVDmU+jL9hQsXdN9fuXIFcXFxus9qtRo7d+5ElSpVyjY6IiIiIqrQSl2MBgYGQqFQQKFQ6L0cb25uju+//75MgyMiIiKiiq3UxWhUVBSEEKhWrRpOnjwJZ2dn3TJTU1O4uLhI3shERERERPQ4pS5Gvb29AQAajabcgiEiIiKiyuWJHu0EaOeNxsTEFLuZqVevXk8dFBERERFVDgYXozdv3kTfvn1x8eJFKBQKCCEAAAqFAoD2ZiYiIiIiotIw+NFO48ePh6+vLxISEmBhYYHLly/j0KFDaNy4MQ4ePFgOIRIRERFRRWXwyGhoaCj2798PJycnKJVKKJVKtGzZEnPnzsV7772Hc+fOlUecRERERFQBGTwyqlarYW1tDQBwcnLC3bt3AWhvcAoPDy/b6IiIiIioQjN4ZLRu3bo4f/48fH19ERwcjK+//hqmpqb46aefUK1atfKIkYiIiIgqKIOL0alTpyIzMxMAMHv2bPTo0QOtWrWCo6Mj1q5dW+YBEhEREVHFZfBl+i5duqBfv34AgOrVq+PatWtITExEQkKC3jczPc6iRYvg4+MDMzMzBAcH4+TJk4/sn5KSgrFjx8Ld3R0qlQo1a9bE9u3bDd4vEREREcnPoGI0Pz8fxsbGuHTpkqTdwcFB92gnQ6xduxYTJ07EjBkzcPbsWTRo0ABdunRBQkKC3v55eXno1KkToqOjsX79eoSHh2Pp0qWoUqWKwfsmIiIiIvkZdJnexMQEVatWLbNnic6fPx+jRo3CiBEjAABLlizBtm3bsHz5ckyePLlY/+XLlyMpKQnHjh2DiYkJAMDHx6dMYiEiIiKiZ8/gOaOffvopPvnkE/z2229wcHB44h3n5eXhzJkzmDJliq5NqVSiY8eOCA0N1bvOli1bEBISgrFjx+Kvv/6Cs7MzXnnlFUyaNAlGRkZ618nNzUVubq7uc1paGgDta00r46tNNRoNhBCV8tj1YT6kmI8izIUU8yHFfEgxH0X05YJ5eTSDi9EffvgBN27cgIeHB7y9vWFpaSlZfvbs2VJtJzExEWq1Gq6urpJ2V1dXXLt2Te86N2/exP79+zF06FBs374dN27cwJgxY5Cfn48ZM2boXWfu3LmYNWtWsfbk5GQUFBSUKtaKRKPRID09HUIIKJUGTxmucJgPKeajCHMhxXxIMR9SzEcRfblIT0+XOarnm8HFaJ8+fcohjNLRaDRwcXHBTz/9BCMjIwQFBeHOnTv45ptvSixGp0yZgokTJ+o+p6WlwcvLC/b29rCxsXlWoT83NBoNFAoF7O3tK/0fDID5eBjzUYS5kGI+pJgPKeajiL5cGBsbXG5VKgZnp6Siz1BOTk4wMjJCfHy8pD0+Ph5ubm5613F3d4eJiYnkkry/vz/i4uKQl5cHU1PTYuuoVCqoVKpi7YVvj6qMFApFpT7+hzEfUsxHEeZCivmQYj6kmI8iD+eCOXk02bJjamqKoKAg7Nu3T9em0Wiwb98+hISE6F2nRYsWuHHjhmTuxfXr1+Hu7q63ECUiIiKi55uspfrEiROxdOlS/PLLL7h69SpGjx6NzMxM3d31w4YNk9zgNHr0aCQlJWH8+PG4fv06tm3bhjlz5mDs2LFyHQIRERERPQVZJzEMGjQI9+7dw/Tp0xEXF4fAwEDs3LlTd1NTTEyMZGjby8sLu3btwoQJE1C/fn1UqVIF48ePx6RJk+Q6BCIiIiJ6CrLPqH333Xfx7rvv6l128ODBYm0hISE4fvx4OUdFRERERM/CE1+mz8vLQ3h4eKV8PBIRERERlQ2Di9GsrCy8+eabsLCwQJ06dRATEwMAGDduHL788ssyD5CIiIiIKi6Di9EpU6bg/PnzOHjwIMzMzHTtHTt2xNq1a8s0OCIiIiKq2AyeM7p582asXbsWzZo1g0Kh0LXXqVMHkZGRZRocEREREVVsBo+M3rt3Dy4uLsXaMzMzJcUpEREREdHjGFyMNm7cGNu2bdN9LixAf/755xIfVk9EREREpI/Bl+nnzJmDbt264cqVKygoKMDChQtx5coVHDt2DP/88095xEhEREREFZTBI6MtW7ZEWFgYCgoKUK9ePezevRsuLi4IDQ1FUFBQecRIRERERBXUEz303s/PD0uXLi3rWIiIiIiokjF4ZHT79u3YtWtXsfZdu3Zhx44dZRIUEREREVUOBhejkydPhlqtLtYuhMDkyZPLJCgiIiIiqhwMLkYjIiIQEBBQrL127dq4ceNGmQRFRERERJWDwcWora0tbt68Waz9xo0bsLS0LJOgiIiIiKhyMLgY7d27N95//33J25Zu3LiBDz74AL169SrT4IiIiIioYjO4GP36669haWmJ2rVrw9fXF76+vvD394ejoyO+/fbb8oiRiIiIiCoogx/tZGtri2PHjmHPnj04f/48zM3NUb9+fbRu3bo84iMiIiKiCuyJnjOqUCjQuXNndO7cuazjISIiIqJK5ImK0X379mHfvn1ISEiARqORLFu+fHmZBEZEREREFZ/BxeisWbMwe/ZsNG7cGO7u7lAoFOURFxERERFVAgYXo0uWLMHKlSvx2muvlUc8RERERFSJGHw3fV5eHpo3b14esRARERFRJWNwMTpy5EisXr26PGIhIiIiokrG4Mv0OTk5+Omnn7B3717Ur18fJiYmkuXz588vs+CIiIiIqGIzuBi9cOECAgMDAQCXLl2SLOPNTERERERkCIOL0QMHDpRHHERERERUCRk8Z5SIiIiIqKw80UPvT58+jT///BMxMTHIy8uTLNu4cWOZBEZEREREFZ/BI6Nr1qxB8+bNcfXqVWzatAn5+fm4fPky9u/fD1tb2/KIkYiIiIgqKIOL0Tlz5uC7777D33//DVNTUyxcuBDXrl3DwIEDUbVq1fKIkYiIiIgqKIOL0cjISHTv3h0AYGpqiszMTCgUCkyYMAE//fRTmQdIRERERBWXwcWovb090tPTAQBVqlTRPd4pJSUFWVlZZRsdEREREVVoBt/A1Lp1a+zZswf16tXDyy+/jPHjx2P//v3Ys2cPOnToUB4xEhEREVEFZXAx+sMPPyAnJwcA8Omnn8LExATHjh1D//79MXXq1DIPkIiIiIgqLoOLUQcHB933SqUSkydPLtOAiIiIiKjyKFUxmpaWBhsbG933j1LYj4iIiIjocUpVjNrb2yM2NhYuLi6ws7PT+w56IQQUCgXUanWZB0lEREREFVOpitH9+/frLs/z3fREREREVFZKVYy2adNG7/dERERERE+jVMXohQsXSr3B+vXrP3EwRERERFS5lKoYDQwMhEKhgBDikf04Z5SIiIiIDFGqYjQqKqq84yAiIiKiSqhUxai3t3d5x0FERERElZDBD70HgPDwcHz//fe4evUqAMDf3x/jxo1DrVq1yjQ4IiIiIqrYlIausGHDBtStWxdnzpxBgwYN0KBBA5w9exZ169bFhg0byiNGIiIiIqqgDB4Z/fjjjzFlyhTMnj1b0j5jxgx8/PHH6N+/f5kFR0REREQVm8Ejo7GxsRg2bFix9ldffRWxsbFlEhQRERERVQ4GF6Nt27bF4cOHi7UfOXIErVq1KpOgiIiIiKhyMPgyfa9evTBp0iScOXMGzZo1AwAcP34c69atw6xZs7BlyxZJXyIiIiKikhhcjI4ZMwYA8OOPP+LHH3/UuwzgA/CJiIiI6PEMLkY1Gk15xEFERERElZDBc0aJiIiIiMrKEz30/tSpUzhw4AASEhKKjZTOnz+/TAIjIiIioorP4GJ0zpw5mDp1KmrVqgVXV1coFArdsge/JyIiIiJ6HIOL0YULF2L58uV4/fXXyyEcIiIiIqpMDJ4zqlQq0aJFi/KIhYiIiIgqGYOL0QkTJmDRokXlEQsRERERVTIGX6b/8MMP0b17d/j5+SEgIAAmJiaS5Rs3biyz4IiIiIioYjO4GH3vvfdw4MABtGvXDo6OjrxpiYiIiIiemMHF6C+//IINGzage/fu5REPEREREVUiBs8ZdXBwgJ+fX3nEQkRERESVjMHF6MyZMzFjxgxkZWWVRzxEREREVIkYXIz+3//9H3bs2AFXV1fUq1cPjRo1knw9iUWLFsHHxwdmZmYIDg7GyZMnS7XemjVroFAo0KdPnyfaLxERERHJy+A5o2Vd+K1duxYTJ07EkiVLEBwcjAULFqBLly4IDw+Hi4tLietFR0fjww8/RKtWrco0HiIiIiJ6dgwuRmfMmFGmAcyfPx+jRo3CiBEjAABLlizBtm3bsHz5ckyePFnvOmq1GkOHDsWsWbNw+PBhpKSklGlMRERERPRsGFyMFjpz5gyuXr0KAKhTpw4aNmxo8Dby8vJw5swZTJkyRdemVCrRsWNHhIaGlrje7Nmz4eLigjfffBOHDx9+5D5yc3ORm5ur+5yWlgYA0Gg00Gg0Bsf8otNoNBBCVMpj14f5kGI+ijAXUsyHFPMhxXwU0ZcL5uXRDC5GExISMHjwYBw8eBB2dnYAgJSUFLRr1w5r1qyBs7NzqbeVmJgItVoNV1dXSburqyuuXbumd50jR45g2bJlCAsLK9U+5s6di1mzZhVrT05ORkFBQaljrSg0Gg3S09MhhIBSafCU4QqH+ZBiPoowF1LMhxTzIcV8FNGXi/T0dJmjer4ZXIyOGzcO6enpuHz5Mvz9/QEAV65cwfDhw/Hee+/hjz/+KPMgC6Wnp+O1117D0qVL4eTkVKp1pkyZgokTJ+o+p6WlwcvLC/b29rCxsSmvUJ9bGo0GCoUC9vb2lf4PBsB8PIz5KMJcSDEfUsyHFPNRRF8ujI2f+EJ0pWBwdnbu3Im9e/fqClEACAgIwKJFi9C5c2eDtuXk5AQjIyPEx8dL2uPj4+Hm5lasf2RkJKKjo9GzZ09dW+HQt7GxMcLDw4s9A1WlUkGlUhXbllKprLS/MAqFolIf/8OYDynmowhzIcV8SDEfUsxHkYdzwZw8msHZ0Wg0xd5HDwAmJiYGz4kwNTVFUFAQ9u3bJ9n+vn37EBISUqx/7dq1cfHiRYSFhem+evXqhXbt2iEsLAxeXl6GHg4RERERycjgkdH27dtj/Pjx+OOPP+Dh4QEAuHPnDiZMmIAOHToYHMDEiRMxfPhwNG7cGE2bNsWCBQuQmZmpu7t+2LBhqFKlCubOnQszMzPUrVtXsn7hvNWH24mIiIjo+WdwMfrDDz+gV69e8PHx0Y1E/vvvv6hbty5WrVplcACDBg3CvXv3MH36dMTFxSEwMBA7d+7U3dQUExPD4W0iIiKiCkohhBCGriSEwN69e3V3vPv7+6Njx45lHlx5SEtLg62tLVJTUyvtDUxJSUlwcHBgkQ/m42HMRxHmQor5kGI+pJiPIvpyUdlrj8d5otu7FAoFOnXqhE6dOpV1PERERERUiZT6ny/79+9HQECA7qHxD0pNTUWdOnUe+wB6IiIiohfZp0c+xVcnvyrTbW6+sRkDtgzQfe6yvgv2xewrsb9ao0a/Lf0QkRxRpnE8rcz8THTb0A3JOckGrVfqYnTBggUYNWqU3uFlW1tbvP3225g/f75BOyciIiIiw2yJ3AJva2/UsK9RbvtIzE5Eiz9aSIpkADgbfxZDtw1FyOoQdPizAxacWQCN0D5NydLEEr38euGnCz8ZtK9SF6Pnz59H165dS1zeuXNnnDlzxqCdExEREZFh1oSvQZ/qfcp1H3NOzIG/g7+kTa1R470D76Fd1XY4MvgIfn3pV+yM3on119fr+vSq3gt/3fgL2QXZpd5XqeeMxsfH632+qG5Dxsa4d+9eqXdMREREVB7UGjXOJpzFvax7cLZwRiOXRjBSGkn6/HL5F/wZ/icSsxPhYOaA1wJewyv+rwAA8tR5+Oz4Zzj470EUaArgZumGz1p8hrpO0sdIFmgKMOPYDMRnxWNhu4WwNLEsMSbPtzzRa0cv5KhzUNW6Kj5s/CGaujc1+NgSshJwLekaGrs11rX9GPYjrty/AndLd2y7uQ2Wppb4IOgDdPUteRDxUfbH7Edabhp6+PXAqitFT0rKyM9Aam4qevn1gpHSCFWsqqCZezPJdIEqVlVgq7LF6bjTaOXZqlT7K3UxWqVKFVy6dAnVq1fXu/zChQtwd3cv7eaIiIiInsi9rHtYd30dXq75MpwtnCXL9t7aiy9Pfon4rKK3O7pauGJy08no6F305B8PKw8s67IMSiix8NxCzDs9D/6O/mjo0hB/Rf6F8KRwbOu3DdYm1riVdgtmxmaS/WTlZ+GDfz6ApYklFndYDBOjkgfsACDjSgZWz1kNZ3tnrLqyChP/mYhd/Xc9soDV51rSNbhYuBRb7+jdo5jbai4mN52MbVHbMOPYDLTybAVLE0tsu7kNXxz/osRtvlHvDYysNxIAkJ6Xjm9OfYMlnZbgXMI5ST9blS36Vu+LjREb8Wa9NxGXEYfjscfxafCnkn5+dn4ITw4vdTFa6sv0L730EqZNm4acnJxiy7KzszFjxgz06NGjtJsjIiIieiL3su9h8fnFuJctvSK799ZeTDw4UVKIAtrRxIkHJ2Lvrb26tk7eneBm6YbEnERsidyC+s71cSruFADAWGGMrIIs3Ey5CQEBH1sfuFkWvaY8OTcZI3ePRFXrqvi69dePLUQBIOVICqxMrGCiNMGIuiOgERpcT75u8LGn5aXBysSqWHuAQwC6+nSFkdIIPav1RL4mH9Fp0QCA7tW649grx0r8KixEAWD+mfnoXb03vG289e6/i08XrL++Hk1WNcFLm15Ca8/WaFmlpaSPpYkl0nKL3/BeklKPjE6dOhUbN25EzZo18e6776JWrVoAgGvXrmHRokVQq9X49NNPH7MVIiIiorKRU5CDrPwsANpL83NPzoVA8cenF7Z9efJLBLsFw0hphJ1RO7H62mrczrgNADiXcA61HWoDAHr69URidiI+O/4Z4jLj0NarLT5s/CHszewBAMfvHodaqLGw3UIoFY8f19MIDVz6u2DQ7kFIzkuGEkpk5GcYfNc5ANiY2iAjP6NYu6O5o+57hUIBMyMzXW5K60z8GYQlhOHPHn/qXR6VGoX39r+Hua3mon3V9kjOScaUI1Pw3dnvMDFooq5fZn4mbFSlf55qqYtRV1dXHDt2DKNHj8aUKVNQ+Kx8hUKBLl26YNGiRbq3JhERERGVt+E7hxvUPz4rHs3XNNe7rKFLQ933xkpjjKo/CqPqj0JidiImHZqExecX45PgTwAA3Xy7wcrUCm/segM/d/4ZrpaPrn/2/LsHds3s8E3IN6jjUQcKhQLN/2iut3B+nNoOtZGQlYCs/CxYmFiUap2tN7didujsEpePqqc91hOxJ3A7/Tbar2sPQDt3Nledi1ZrWmFjr42ISI6Aq6UrOvt0BgA4Wzijt19vLL+0XFKMRqZEYlCtQaU+JoMeeu/t7Y3t27cjOTkZN27cgBACNWrUgL29vSGbISIiInquXLh3QTcyeiL2BGxVtqhuVx0WxhYwNTKFkUJ6A9TYwLFQKpR4Y9cbWNZlmeQy/sMyCzIhCgTsVHbI1+Rj2aVlBo9aFnKxcEEt+1o4HX8arT1bl2qdHtV6oEe1x0+lHBYwDP1q9NN93h29GxsjNmJJpyVwMHNAgGMA7mXdw76YfWjn1Q4puSn4O/JvXd4A4G7GXaTkpiDINajUx/REb2Cyt7dHkyZNnmRVIiIiojLxS9dfdIXQmfgzGLNvzGPX+bHDjwhyDcL/LvwPGyI2IF+dj6yCLAS5FRVP97Pv44sTXyAuMw5mRmZo5t4MowNHF9vW6AajYawwxoidI7CsyzJ4WHno3We3qt0w/c509NvVD9Ym1ng14FW4Wjz51eQhtYdg843NpS5GS8vK1ApWpkXzUW1UNjBWGusKbU9rT3zd+mssPr8YU49MhamRKUI8QvBxk49162yJ3ILe1XuXetQWeMJ307/IKvv7Yfn+YCnmQ4r5KMJcSDEfUsyH1LPOx5X7VzBo6yCs7bEWAY4BALRzRrts6IKErAS9l78VUMDVwhU7+++UPOZJ37aexrN4N71ao8bLW1/G162+RnV7/U85kkNmfiZe/vtlrHppFRzMHEq9Hn+DiIiI6IVnpDTC5KaTAWgLzwcVfp7UdFKx542+iIyURtjYa+NzVYgC2rvot/fbblAhCjzhZXoiIiIiuTibO2N0g9FwNpc+Y7Sjd0fMbztf73NGJzWdJHnO6OO2ZajZobOx9eZWAIAQAgqFtgD2sPTAr+1/faptV3S8TF/J8NKSFPMhxXwUYS6kmA8p5kPqectHad7AVF6exWX6ioYjo0RERFShGCmN0MSNN1q/KOT/5wsRERERVVosRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGieRw6xgwz1/uKErnwp/Az51K3/+7esDVreUXDwAsbgmc+73k5Ro18GNzIP5K+cZhqNx0YGEDIPO+3JEQET03WIwSlbfkW8BMWyA7pajNuznwwVXZQjJI/YHAyD1lt72ZtkDshbLbnj7n/wAcqwGuAeW3j4wE4EtvbWH8oFuhwNIOwFwvYF5tYO9MQKPRLlNZAw2GAIe/Lb+4iIheMCxGiajiObkUCHy1fPex/UPAvb60TaMG1gwBar8ETIoG3tgFXNoAnF1Z1KfBEO2obl5W+cZHRPSCYDFKVFrHfgD+ryEwp4r2UuuJn6TL70cCqwcDX1fTjpitGaptX9pe+9/5AcAXHtrL3lGHgblVte1X/9Zu70G3T2uX5+doP0ceAH5qp21bFAxc2/74eH9oAkTs1X4ff1k7InlqmfZzTiow27HocnHSTWD1ICi+rQ77X1oBh74tGs0797t09C/1DvBrb2COJ/C/1tq+39V7KBc3tKODc6oAK14CUm9r239qp/3vss7aXBz6VrJ/fF0N+K4u8M83RfsHtLmeHwB85QPsm/3o406LBeIuAD4titoOzNVuf9uH2hzOr6MtEp/UtW1AdjJQf7C0PSdV297gFUBpBNh7A9XaSqcL2HsDFvbAraNPvn8iogqExShRIY1aWyReXK/9r0YtXW7nBQz/G5hyG+j1PbBnGhBzXLssL1NboLn4A+9fBD6MAILf1i4btV/734lXgE/vai97P6hGF20RU7gtADi/BqjTGzAxA+IuAeuGAx1nakfbeiwANr0NJEY8+nh8WgHRh7TfRx0C7H2B6MPaz9FHAOfagKWjdoTul96AbxuICVeQ2m8tFJc3AGGr9G93w0jA1gv4KALovxw491vxPhf+BAYsAz6KBEwsgP1faNvfOqD975u7tblo/aFk/5h4DRixQ1soFu7/5j/A/s+Al1cCH1zXtiU8Yi5o3EXA2kN7SfxBN/Zpp0dMigLaTwW2vKedwwkAF9Zpi9QHvhRfecPhp0AovvIGDs8v2k5OKrDrE+3P4WEWDkDDV7U5Uedri+ybB4GaXaT9nGtrC2YiImIxSpVMepx2lCw9Ttp+9W9gQV3glx7Ahje1/11QF7iypahPQG9AaQwc/BJwqgn4dSgq7q7v1C7rMB0wtQSMTQHf1qWLydgUqNNPW4AC2iLm8kbt5VwAOLMCCBwKVGsDKJWAd4i2uLm86dHb9W2lLaoBbTHa5mMg+mjR58L4InYB5rZAyBjAyBQaaw+I4HeAi+uKbzP1NhBzDOg4CzAxB5yqA43fKN6vyZuAvY+2mK4/EIgNKznOB/dvbKot+ps9sP+LfwL1Xga8mmqXt52izXFJclKKF6IA4N4AqNtPO2LZYDCgztOO4AJA/ZeBKTGSLzHpFpLeCoOYdAtoNbFoO3uma38ejn7691+nL3BmJfC5q3YkvWZXoHpHaR+VtXQOMRFRJWYsdwBEz1R6HPDPl0CtboC1GwDANHIXFDvGAhDSvmmxwJ/DgIG/AgG9tKN9/3wN3I8AQn8ACnK1l1wBIOVfwMEXUCieLK4GQ4DfBwDdvgJu7AVMrYCqIf9tO0ZbPD5497imAGigp+B6kE8r7ShmdjLw7wmg309A6I9AwlXt9jpML9p+wlXtaCAEHISAAgBsqxTfZnocYGymHVEtZOtZvJ+Va9H3JhZAbkbJcT6wfx2hKdp/ehzg88A0ASMT6fYfZmZXNOJZUkwKBWBs/ui49Ll1DIg5Abx9SP/yxAjgj1e0ua7dA8hKBDa+BeydAXR6YHpBbrp2FJ2IiFiMUiVVkK29tF6QD8tDs1CsEAX+a1MAOycBjjWATe8AnT/TXqJ9fZu2MBX/rWfnBSRFaT8/XJAqSnEBwqsJYOGoHWG9uB6oP6hoOzZVgOB3gE6zDDtGSyftCO7xxYBDNe1onG9r4NJGIPG69pJ14fbdA4FR+yA0GiQlJcHBwQEKpZ64rd2AghztXNPCgrRwPmipPZSfB/avl7WbttgvpM4HMuJL3rxbPSD9rrbQVFmVLqQLfwJ/v18sSsfCc6DVRO2Ugpv/AMnRwLxa/8WSB+RnA1/5AmNCtXNzbTyAOn2KYg98BTiyQFqM3rsGNBlZutiIiCo4Xqanyml5V2COB5Rfe8MoM/7h8ugBAki7CyxuBgi1thAFtPM7I/cXdavRRVuYHPjivyI3Tzv6CGiLQoUSSI56dEwNBmtv1InYrf2+UOMRQNjv2u1p1NoR2X9PAvfCH3+cPq20xahPK+1n39bAiSWAW33AzFbbVrMrkJmgvQO9IEe7j8SIokv8D7L1BLyaAftmaYuw+5HaS9KGsHKR5uLB/efr2X/dAdpL9rdPa/P6z1faHJfExl1bkBpyg1D9gdo5rA98iSm3cf/tixBTbmsLUQAIGQuMOwO8c0T71e4TwKmG9ntLZ8AjUDuSe3Wr9gaszETt9IsH77pPiQGykor+MUBEVMmxGCV6EpH7tZf6C6msgGF/AXfDgO/qAPNqaosrQDu3ss1kYNUA7aXoC3rmYgLa0dBbR7WF4oPzEd0bAP2XAfs/195tPq+29vuC3MfH6dsKyE0rmh/q0wLIz5LOZy2MPeofKBY2gMPPQVBsGlXy6GP/n7Wjg9/UANaP0MZtbPr4WAq1+xTYMQn4sqr2xqAH9o8F9bSjjBveLNq/XzvtOmtf0+ZVaACXxzw/tMko4FwJN2A9DTMb7fSBwi8zO0Bpov1eaaSdJztgubZg/sob+LGZtkjtMrdoG+fXaEdLHzXvlYioElEIIfRdn6yw0tLSYGtri9TUVNjY2MgdzjOneeAyrFLfZdiK7m4Y8FMb4I2dgFt9aKKOQPnHwMeuhqHrtSNZcRe0o6pv/aMdBatgnuj8ODxPO2o77K/yDc4QGjWwpJX2jv4nnJtZLr8ruenauEbu1Y6Yv0Aq/d+OhzAfUsxHEX25qOy1x+NU7jOGKi9jc+3IlF97qK3cIEq8UK/Qzmn0a//fXfLmzzTM59LdMODede382LvntFMLAvrIHZWU0ggYc+z5u0lIZQ2MD3vhClEiovLEG5ioclMaIbPVdFjvGAvtLSsPXij4r0Dt+qW2uHkeLQqW3txTqP5AoOeC8tlnViKwdQKQcU97CTpoONBoWPnsi4iIKjwWo1S5WLtp52/+91gnAMjz6wLx8i9Q7JqsvVmpkI2HthAN6PXI9WU19sSz32f1jtoH+xMREZUBFqNUuVi7Ae2mFG/37wn499A+RzIjXvtMSu/mxUdES1qfiIiIngjnjBIVUhpp7z6vN0D73+f10jyVStycObg7+dn9w0Go1bjZqzdyrl9/ZvssDXVGJm506oyC5GS5QyEi0uu5KEYXLVoEHx8fmJmZITg4GCdPniyx79KlS9GqVSvY29vD3t4eHTt2fGR/IqJnIXXzXzD19oZZzZrlto+CxESEBzfDzT59Je1ZZ84gatAghDdugojWbZAwbz6ERgMAMLKyhG3v3ri/ZEm5xUVE9DRkL0bXrl2LiRMnYsaMGTh79iwaNGiALl26ICEhQW//gwcPYsiQIThw4ABCQ0Ph5eWFzp07486dO884ciIqC0IICLVa7jCeWvLq1bDt1/fxHZ9C3Gefw8xf+oQAoVbj9pixsG7fATVPHIf36tVI274dKX8WPc/Wtk8fpGzcBE12drnGR0T0JGQvRufPn49Ro0ZhxIgRCAgIwJIlS2BhYYHly5fr7f/7779jzJgxCAwMRO3atfHzzz9Do9Fg374SXiVIRM+dG+07IPF/P2lH8wIbIvdGJFK3bMHNnj0R3igIEe3aI2HhQjz4GOSrtf2RvGaNtk9QY/w7egzU6UXvoM86dQo3e/bCtUZBuD1uHDSZ0rc0ZV+8hOghryC8SVNEdu+B1K3bdMvuff8D/n37HcROn4Hwxk1wo0NHZJ08idxDh3CzS1eENw1GwncLSjye/PgE5Fy9CosmTaXbfGc04mZ/hvAmTRHRrj3Stm9/4pyl79sHdWoqbHv1krRr0tO17X36QGFkBFPPKrBsHoLcB6YLmHpWgZGdHbJOnXri/RMRlRdZb2DKy8vDmTNnMGVK0bwupVKJjh07IjQ0tFTbyMrKQn5+PhwcHPQuz83NRW5u0Ztq0tLSAGgfSqv57zJWZaLRaCCEqJTHrg/zIVVW+RBqNbLPnEHBvXswdnaGeVAQFEZFc3AFgJRNm+C56AeYVK0KqNXIi42Fx8KFMPH2Ru61a7j91tsw9fGFTc8euvXSduyA5/LlUJiY4N8Rb+D+ipVwencs1Kmp+HfMWDhPnAjb/v2Qefgw7r4/AdbdX4JGo4E6LQ3/jhoFxzFj4DVoILLDwnD7ndEwcnOFRaNGEEIg4+hReMz7Fi7TpuL+jz8idtIkGDUKQtUN66GOi8OtAS/DqlNHmAUUf/tT9pUrMHZxgcLCXJc7IQQyjhyB+1dfwXnKZKRt3Yq7U6fBolUrKC0tkbZ1K+I/+7zEHDqMfBOOo0YBANTp6Yj/8it4/u9/yD53FnjgZ6SwsYFtv35IXr8OjiNHIj82FpnHQuEybZrk52jqVw3ZV67ComXLJ/qZ8ndFivmQYj6K6MsF8/JoshajiYmJUKvVcHV1lbS7urri2rVrpdrGpEmT4OHhgY4dO+pdPnfuXMyaNatYe3JyMgoKCgwP+gWn0WiQnp4OIUSlf0sGULnyoU5MRM5fW2DWuxeMnPQ/dL0s8pH7zz/IWLAQmnv3dG1KZ2dYvT8eqjZtdPsx79UTGba2QGqqtlPdOsgDgORkwNUVpu3bI/nIYRS0KHqHu8nLA5GmUAAFBTBq2RLpYWFQJiUhZ+dOwNYW6TExyL95E0YNGsC4USPk5uYiKSkJObt3A7a2EC91Q3J6OuDnB1XHjri39k9Y+/ggOzsbxrVqIT8oCMmpqdA0b46CxUug6NMbKTk5UDo4wMjPD/dPnYK5W/HHeuXE3oUwN0dSUpKuLTs7G8Y1a6IguCmSU1MhWraEyM/HvfMXYFK7FtC8ORx3PHqktHB76V9/A5MunZFhY42czEwUqNWSfaFFcyR/9TXu/7gYUKth1r8fcusEIO+BPgUmpshMiIfiwfUMUJl+V0qD+ZBiPoroy0X6A1dxqLgX+tFOX375JdasWYODBw/CzMxMb58pU6Zg4sSJus9paWnw8vKCvb19pXwll0ajgUKhgL29faX/gwFUrnzkxMUhacUKOHd/CWYlXEl42nyk79mDe1Onad/O9OB2ExORNnUaPBZ8B+tOnZCsVMLWzw/WD8SReeQIEn9cjPzoaIiCAoi8PFi2aqW76nEPgJ2vT1Hsjg7I+O+qyP2sLOQ7OSHrgePL8/aGyMvVLs/IgMbLS3IFRVT3Q/bpM3BwcIDG3BxKV1fd8vzsbCQDsP5vHaVSiQwrK5grFHqvwmS4eyA7O1uyTGNuDqWbm6QtycwM1sZGsCgh//pknT6D1CtXUHX2OihMTZFqaYk8IyPddvOiohA95RO4f/UlrDp0gDo5GbGTJkOzciWcP/igaDv5eTB3cS3xKtLjVKbfldJgPqSYjyL6cmFs/EKXW+VO1uw4OTnByMgI8fHxkvb4+Hi46Rl9eNC3336LL7/8Env37kX9+vVL7KdSqaBSqYq1K5XKSvsLo1AoKvXxP6yy5EOh+O+NUrm5QE6O/k4ajXZZTg5gYD6EWo2EL+YUK0S1CwWgABLmzIVV8+bazwUFujhEfj7uvDcerlMmw7pLFyhNTZHwzbfIj70rjTUvr+hzfoEuXmM7e6j/u+mx8OdZEBcLYwdHKJVKmLq7I+3uXcnPuOBuLEzc3KBUKrW5+W897TaUkm0plUooACgf6PMg84AAFCQkANnZUFpa6taFnv4KhXZ7qX//jdgZM0vMp9Nbb8HpnbeRfeIE8m/fRmTbdtpc5eVBk5uLG81bwHfLX8iLuAFjNzfYdusGADBydYVd3z64//PPcP3oo6LURd6EwyuvPNV5Xll+V0qL+ZBiPoo8nAvm5NFkLUZNTU0RFBSEffv2oU+fPgCguxnp3XffLXG9r7/+Gl988QV27dqFxo0bP6NoiSqGW0NffWyfxPLYsQAK4uNx/b+bfO5+8GGxLnEzZiLuoQItvFGQ7vtbQ14pts6DywFtUZx+8CCyjp+AzUsvAQCsWrdG/OdfIGn1atgP1M4ZTfv7b3gt/elpjwoAYOLqArPatZF56hSs27Yt1Tq2PXvCtmfPx/ZzGPE67F4eoPuctnMnUtavR9Wff4axoyPM6tZBQUIC0vfuhVX79lCnpCD1ry1QPXDXff6dO1AnJ8OCfy+J6Dkk+7jxxIkTMXz4cDRu3BhNmzbFggULkJmZiREjRgAAhg0bhipVqmDu3LkAgK+++grTp0/H6tWr4ePjg7i4OACAlZUVrKysZDsOIno+xAwbDsuWLbQ3Pqn/e9amrS28lv6E+DlzcW/+dzB2cYHbzBmwCAp6zNZKz37oK0jduKnUxWhpGVlZweiBv21GNrZQGJvA5L+rR6aenqgyfx7u/fAD7k6eAoVKBcvmzeH6wI2hKX/9Bdu+faG0sCjT2IiIyoJCCH3X1J6tH374Ad988w3i4uIQGBiI//u//0NwcDAAoG3btvDx8cHKlSsBAD4+Prh161axbcyYMQMzZ8587L7S0tJga2uL1NTUSjtnNCkpSTcPrrKrTPnIvnwZ0f0HwPv3VcWeVVlIo9EgOTn5ieZ9ZZ0+jX/fevux/bx++l+5jNDlXL2KW0Nfhc+G9TCvU+ept2fouSHUakT17Ycq876FqkaNp95/WVFnZCKqXz/4rPkDxk84XxSoXL8rpcF8SDEfRfTlorLXHo8j+8goALz77rslXpY/ePCg5HN0dHT5B0RUgSnMzEoeIdNooMjJgdLCwuD/oVi2aAFjNzcUxMfrnzeqUMDY1RWWLVpIHvNUVhQl3MT4rCiMjFBty1+yxqCPkZUlqu/eJXcYREQlqtz/fCGiMqMwMoLrJ/9dGi68WUq3UPvZ9ZMp5VKIEhHRi4vFKFElYezsDKexY2Hs7Fxu+7Dp3BlVFi6A8UPPDjZ2dUWVhQtg07lzue37WRwfERGVvefiMj0RlT8TFxc4jyv5KRVlxaZzZ1h36ICs00VvYLJoHFTuI6LP6viIiKhssRglojKnMDKCZXDTx3ckIqJKj5fpiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYiIiEg2LEaJiIiISDYsRomIiIhINixGiYgqmZNRSWg2Z1+5bf92chbafXsQuQXqctvHkzgdnYQBi4/JHQYRPYTFKBFRBfZvUhZ8Jm9Dana+rq2prwOOf9Kh3PY5f891DA/xhsrYqNz2cej6PfhM3oZZf1+WtK85GYN23x5Enek70X7eQfwVdke3rLGPA4yNFNh9Oa7c4iIiw7EYJSKiMpOcmYddl+LQp2GVcttHVl4BZv59GUHe9pL2S3dSMe2vS/iib11cmtUFn/Wui4/WX0BEfLquT/9Gnvg19Fa5xUZEhjOWOwAiInq8nw/fxKrjt3AvPReOViq82dIXw5v76JZHJWbii21XcDYmBWqNQLNqDvjfa43RZ9FRAEDIXO1l+Tl968HVxgxv/XYaF2d2wc5LcZiz/SoOfdxOt61zMckYtvwkTn3aEWYmRjgSkYivd13DzXsZcLc1x8dda6NTgKveOA9F3EN1FyvYWZjq2gb9LxSNvO1x6U4qzt5Kho+TJeYNbIDabjZPlItvdoWjd4MqiEnKkrTfTs6Cp70Fmvs5AQBaVHeCh60ZIhIyUMPVWtc2ZeNFZOQWwErF/wUSPQ/4m0hE9AKoYmeO1aOawd3WDKE372PEilOo42GDxj4OyMorwKs/n0DvQA/835CGMFYqcfpWEgBg89gWaPX1AYRO6QBbcxMAQGjkfd1229d2weSNF3A6OgmNfRwAAJvO3UH3eu4wMzHC1dg0jPn9DH4c2gg17YCodAVG/nIGm99tAT9nq2JxXrmbprd909k7WP56E9R0tcK0vy5hxl+XsfbtEADA1M0X8VfY3RKPffnrTdDkv9jOxSTj6I1EbB3XClM2XpT0a13TGT8cuIHDEffQws8Jh28kIi2nAI19ikZQPezMoTJWIjwuvdjIKhHJg8UoEdFzQK0ROBmVhIT0HLhYm6GprwOMlArd8m713HXfN/dzQuuazjh+8z4a+zhg39UEGBsp8FGXWlAoFLo+pWFqrESP+u7YeO4OGvs4IF+twdYLsVjyahAAYPWJGAwI8kJzP0ckJSWhiY8D2vu7YNuFWLzXoUax7aVm58PKrPj/Wvo0rIIAD+1IaP9Gnhi+/KRu2ed96uHzPvUeG2u+WoMpGy/is951YWpcfJaZuYkR+gRWwchfTqNAI2CkUODrAfXhYm0m6WdlZoy0B+bQEpG8WIwSEZWThLQc/H4iBkODq8LFxqzEfjsvxWLW31cQm5qja3O3NcOMngHoWldbhG4+dwdLD9/E7eRsaIRATr4ajpam+G7Pdag1AlUdLHSFqKH6NfLEiBWnMKNnAP4JvwdLlRGa/DeaeDs5C8ci72PdmX8hhIBCoYBaI2DVUP//PmzNTXAvPbdYu7O1Sve9uakRMvMMv9N+ycFINPC0Q3A1R73L/zz9L5YevolNY1qgtps1rsWl481fTsHG3BjtaxdNK8jIKYDNf6PERCQ/FqNEROUkIT0XC/dFoFOAa4nF6M5LsRi96izEQ+1xqTkYveosFr/aCPU87fDBuvP4ZURTNKvmAGMjJUb9ehpZeWos3BeBj7vUQkxSlq5YfJBS+fgCtVFVezhYmmL/1QRsOX8XfQOr6LbjbmeOES188XGXmkhKSoKDgwOUypLvfQ3wsMHyI1GP3eeDPtl0EZvP3Slx+coRTdHU1wFHbiTiyt007L6ivRs+M08NBYCzt5Lx17stcfluGtrWdNGNwAZ42KBVDSccDL+nK0bvpmQjt0CDWm7WBsVIROWHxSgRUTnLyVcjK6+gWLtaIzBjy+VihSgACAAKADO3XMGSVxtBCAFLlRFy8tU4fDUehyPuoUNtFwBAEx8H/Hb8FubvuY7Rbf10c0ab+znB0dIUSgUQcz8L9TxtS4yxb8MqWHksGmH/pmBS19q69leaVsXrK06iVXVHVLcFcgvUuBKbCltzY1R3KV7QtarhjE82XkRqVj5sLUo3+jinbz3M6fv4y/Q/Dm2EPLVG9/nzrVdhpTLGB11qAtAW1V/tvIbr8emo6WqN6/HpOHQ9ERM6FU0nOBZ5H019HXjzEtFzhL+NRETlbMCS0CdaTwCIS8tBnx+1D2rv+6P0ge3bLmpHCM1NjbBqZDA+23oFzb/cDwAIqeaI5n5OMDMxwvgONfH6ipPIU2vweZ+6xeZQAtpi9Lu919HQyw4+Tpa69rpVbPF/gxti3u5wRCSkw0ipRICHDT55yV9vzA6WpuhSxw2bw+5I7vYvC45WKslnMxMjWKiMdMfTp2EV3EnJxpu/nML9jDzYW5hiYGNPDGzspVtn49nbGBZStnER0dNRCCH0/aO8wkpLS4OtrS1SU1NhY/NkjxV5kWk0mlJdaqssmA8p5qNIWeTi0p1U9Pj+SBlHVtzWcS1Rt0rJo55lwZB8/JuUhWHLT2Ln+63K9cH3hjpzKwlzt1/D+tHNn3pb/F2RYj6K6MtFZa89Hocjo0RE5Wz9OyG6eYwPOhmVhNdXnHrs+itHNEFTX4di7Vfupj3xqGt58nKwwIEP28odRjFB3g5lUogSUdliMUpEVM7MTIxgYVr8z22rGs5wtzVDXGqO3nmjCgButmZoVcNZ8pinB7dLRPSiq9xj6UREMjJSKjCjZwAAbeH5oMLPM3oG6C1EiYgqChajRETlxMVahfEdasDFWlVin6513bH41UZws5XeVORma4bFrzbSPWf0SbdPRPS842X658SvnxxDy4E1UC3Q+Znud9E7+zHw0yZw9rLG6R3RSLqTgc4j65bLvjQagT+/OIlOb9SBY5XirwuUS36uGr9PP44BkxvD3Mr08SsQlZKLjRkmdKr52H5d67qjU4DbI9/A9DTbJyJ6nrEYJZ3G3XzKdfvhx2Nh62JRroVoVloeVs88DisHMwye2lTXfvdGCo5tuIHk2EyYqIxQq5k7mvWuBgAwURmhZrAbzmy/hZYDi7/ekOhZMFIqEOKn/81CREQVGS/T0zNz8eAd+IeUfMmxLBxaEw4nL+mDuDUage2LL8C3gRPenN8a/T4KQsTpeFw+clfXp1YzV1wNjUX+E7yikIiIiJ4cR0afI0l3M3FqWxRS72XDrZotOgzzh6Wddi7YsQ03EHEmHrmZBbCyV6Fpz2qoHqR9+0pOZj72/3oVdyNSIARg62yOrm/XhY2jOdRqDU5vi8b1k3HIzS6AWzVbNOjmAhR/SgxO/n0Tibcz8NLo+gC0l/DbvFILFw/eRnpSDqrUtEfHEQFQmWtPm9R7WTjyZwTiotJgbKpEnZYeCOrqA4WeS4uZKblI/DcdHjXtJPu7F5MOawczhJ+Mh6mZEZr3r44ajV2LrV8aN8PuISezALWC3XB+/7+69rzsAuRmFqB2M3colQrYOJnDq7Y9ku5k6PrYOJrDzNIYd6+nwLsuR6eIiIieFRajz5ErR++i57gGsHIwwz+rw7FnxWX0mdAIAODoaYXATlVhZmWCyDMJ2LviCly8rWHjZI5ze2IgNALDv2wBI2Ml7t/JgKmZ9kd7YvNNJMSko99HQTCzNEHophsIXRuDAZNKV/DdOBOP3u83hJGxApu/O4fze2PQtGc15Oep8dd3YWjQwQtd366HrLQ8bP3hPCxsVQho4VFsO/f+TYelnUoXV6GYK0noOCIALQfVxPWTcTjw2zV413WEqZkxrp+Mwz9/XC8xtkZdqiKoqw8AIDe7AEfXR6DnuEDERqZK+plZmsC/uTuuHL2LRl29kZGUg3+vJaPNkFqSfg7ulki8nc5ilIiI6BliMfoMaDQCsREpyEzLhaWNCu417KDUM3pYt3UV2LtpX8PXvF91rPj4CDKSc2Blb4ZawW66fjWauOLMrluIjUyFjZM5lEYK5GTmIzUhC06e1nD+7zK1EAIXD91B/48awdJWO8LatJcvfn7/NjKScmDjZPHY2Bt29oaFjfamHr+GLoiP0hZ6ty7eh8rSGA06aF+zZ+1ghvrtPHH9ZLzeYjQ3qwCm5sVPN+eq1rqR0FrBbjiw6hpS4rPg4m2Dmk3dULOpW7F19Dm28QZqh7jDztWiWDEKANWDXHBg1TWc2hYNoRGo19YTVes44MEXkJmYGSM3s/j7w4mIiKj8sBgtB5mpubh86A7qtK6CuJupOLw2ApkpubrllnYqtBpUA34NXXR9NULA2rHo0S4WNqYwMlYiIyUXVvZmCNsbgytHY5GZnAMoFMjPVSMnIx8A0LBTVajzNdi19DJyswtQI8gFIX39kJ+rRkGuGpu+PQsoCotfAaWRAhnJuaUqRgsLUUB7o09ejnZOZdr9bCTdycTSCYd0y4UQsLIv/s5rAFBZGCMvu3ih9+D2FQoFjE2MkJ9j2LzNuxEpiItMxcBPmuhdnhyXie2LL6LjiABUC3RCdkY+9q64gtBNkWjWp5quX35OAVSWlnq3QUREROWDxWg5yErNw6lt0TBRGeHYxshiyzNTcrHzf5d08zpPbYuGha0p0u/nFG0jLQ/qAg2s7FS4eyMFp7ZGofeEhnD2soZCqcCaz0/q+pqaGaN5v+po3q860hKzse3HC7j4zx0EdvCCsakSAyY31o24Fr0z9+neY21tbwZnb2sMmNS4VP2dvayRmZKLvJyCYpfqSxJ+Ig4HV4eXuDyoqzcad/PB7WtJSLuXjZWTjgIA1AUaFORrsOyDwxg8vSnu38mEpb1KN8fW0laF2s3ccHZ3jKQYTYrNRN02nqWKjYiIiMoGi9FydG53zCOXH14bgc5vBOg+Xz58B74NnGDtYIbQTTfgUcMOVvZmSLydAYVSAXNrUwghcPVoLJLuZurWi76QCDtXC9g6m8PUzBhKIwWUSgUUSgXqtK6Co+tvoM0rtWDtYIacjHzEXEyBQxs9dzAZwLueI0I3R+Liwdvwb+EOpZESqQlZyErNQ5Va9sX6W9qp4ORljbsRKfCp51SqfdQKdpNMTyhJYMeqCGhZNDXgxpkEXDkai17vNYC5tSlcvK2RlZKLm2H34FvfCTmZ+Qg/EQcnr6JHTKXfz0FORj48atiVKjYiIiIqGyxGy1H2f5fRS5KZkotN88/pPvs398DuZZe1d9P72qDTf4Wqdx1H+DVywZrZJ2BkokTNYDe4+xWNbKbey8bhP68jKy0PJioj+DV0Qd02VQAAIX38cG73Lfz13TlkpeXBzNIYTj4WQJunOzZTM2P0fj8QxzZG4tT2aKjzNbB1NkfDTlVLXKdumyq4diy21MVoqWMxN5bMR1VZmEBppNBNGbBxMkfnkXVwcmsU9q28AiMTJbz8HdDy5aJnioafiEPtEHeYqPiubyIiomdJIR68g6MSSEtLg62tLVJTU2FjY1Mu+7gXk44/55wyaJ2BnzSBc1Xrx3d8SkWX6R2gVD7bx8zq3sD0Zh04ejwfb2DSaDSIj72HvUsiMeDjxjC3rtxvYJLz/HjeMBdSzIcU8yHFfBTRl4tnUXu8yCr3GfMcaFWJ3vijVCoweFrwc1OIFjJRGWHorGaVvhAlIiKSA4vRcmRubfLI5Vb2KrhWe7obiYiIiIheZCxGy9Gj5k8CQMuBNfQ+b5SIiIiosuANTOXAwtYUTbr7oGawG2yczYs9Z9TKXoWWA4ueM9qkuw8sbHmJmIiIiCofFqPlwNJW++54QPvWIt8GziW+genBvkRERESVDYvRZ0CpVOh99iYRERFRZcc5o0REREQkGxajRERERCQbFqNEREREJBsWo0REREQkm+eiGF20aBF8fHxgZmaG4OBgnDx58pH9161bh9q1a8PMzAz16tXD9u3bn1GkRERERFSWZC9G165di4kTJ2LGjBk4e/YsGjRogC5duiAhIUFv/2PHjmHIkCF48803ce7cOfTp0wd9+vTBpUuXnnHkRERERPS0ZC9G58+fj1GjRmHEiBEICAjAkiVLYGFhgeXLl+vtv3DhQnTt2hUfffQR/P398dlnn6FRo0b44YcfnnHkRERERPS0ZH3OaF5eHs6cOYMpU6bo2pRKJTp27IjQ0FC964SGhmLixImSti5dumDz5s16++fm5iI3t+jtR2lpaQAAjUYDjUbzlEfw4tFoNBBCVMpj14f5kGI+ijAXUsyHFPMhxXwU0ZcL5uXRZC1GExMToVar4erqKml3dXXFtWvX9K4TFxent39cXJze/nPnzsWsWbOKtScnJ6OgoOAJI39xaTQapKenQwgBpVL2gXHZMR9SzEcR5kKK+ZBiPqSYjyL6cpGeni5zVM+3Cv8GpilTpkhGUtPS0uDl5QV7e3vY2NjIGJk8NBoNFAoF7O3tK/0fDID5eBjzUYS5kGI+pJgPKeajiL5cGBtX+HLrqciaHScnJxgZGSE+Pl7SHh8fDzc3N73ruLm5GdRfpVJBpVIVa1cqlZX2F0ahUFTq438Y8yHFfBRhLqSYDynmQ4r5KPJwLpiTR5M1O6ampggKCsK+fft0bRqNBvv27UNISIjedUJCQiT9AWDPnj0l9iciIiKi55fs48YTJ07E8OHD0bhxYzRt2hQLFixAZmYmRowYAQAYNmwYqlSpgrlz5wIAxo8fjzZt2mDevHno3r071qxZg9OnT+Onn36S8zCIiIiI6AnIXowOGjQI9+7dw/Tp0xEXF4fAwEDs3LlTd5NSTEyMZHi7efPmWL16NaZOnYpPPvkENWrUwObNm1G3bl25DoGIiIiInpBCCCHkDuJZSk1NhZ2dHf79999KewNTcnIyJ5n/h/mQYj6KMBdSzIcU8yHFfBTRl4vCm6dTUlJga2src4TPH9lHRp+1wscreHl5yRwJERERVSbp6eksRvWodCOjGo0Gd+/ehbW1NRQKhdzhPHOF/zqrrCPDD2M+pJiPIsyFFPMhxXxIMR9F9OVCCIH09HR4eHhU+pFjfSrdyKhSqYSnp6fcYcjOxsam0v/BeBDzIcV8FGEupJgPKeZDivko8nAuOCJaMpbnRERERCQbFqNEREREJBsWo5WMSqXCjBkz9L6VqjJiPqSYjyLMhRTzIcV8SDEfRZgLw1W6G5iIiIiI6PnBkVEiIiIikg2LUSIiIiKSDYtRIiIiIpINi1EiIiIikg2L0Qri0KFD6NmzJzw8PKBQKLB582bdsvz8fEyaNAn16tWDpaUlPDw8MGzYMNy9e1eyDR8fHygUCsnXl19++YyP5Ok9KhcA8Prrrxc7zq5du0r6JCUlYejQobCxsYGdnR3efPNNZGRkPMOjKDuPy8fDuSj8+uabb3R9Ksq5MXfuXDRp0gTW1tZwcXFBnz59EB4eLumTk5ODsWPHwtHREVZWVujfvz/i4+MlfWJiYtC9e3dYWFjAxcUFH330EQoKCp7loZSJx+UjKSkJ48aNQ61atWBubo6qVavivffeQ2pqqmQ7+s6fNWvWPOvDeWqlOT/atm1b7FjfeecdSZ+KcH48LhfR0dEl/u1Yt26drl9FOTcWL16M+vXr6x5kHxISgh07duiWV6a/G+WBxWgFkZmZiQYNGmDRokXFlmVlZeHs2bOYNm0azp49i40bNyI8PBy9evUq1nf27NmIjY3VfY0bN+5ZhF+mHpWLQl27dpUc5x9//CFZPnToUFy+fBl79uzB1q1bcejQIbz11lvlHXq5eFw+HsxDbGwsli9fDoVCgf79+0v6VYRz459//sHYsWNx/Phx7NmzB/n5+ejcuTMyMzN1fSZMmIC///4b69atwz///IO7d++iX79+uuVqtRrdu3dHXl4ejh07hl9++QUrV67E9OnT5Tikp/K4fNy9exd3797Ft99+i0uXLmHlypXYuXMn3nzzzWLbWrFiheT86NOnzzM+mqdXmvMDAEaNGiU51q+//lq3rKKcH4/LhZeXV7G/HbNmzYKVlRW6desm2VZFODc8PT3x5Zdf4syZMzh9+jTat2+P3r174/LlywAq19+NciGowgEgNm3a9Mg+J0+eFADErVu3dG3e3t7iu+++K9/gnjF9uRg+fLjo3bt3ietcuXJFABCnTp3Ste3YsUMoFApx586dcor02SjNudG7d2/Rvn17SVtFPDeEECIhIUEAEP/8848QQoiUlBRhYmIi1q1bp+tz9epVAUCEhoYKIYTYvn27UCqVIi4uTtdn8eLFwsbGRuTm5j7bAyhjD+dDnz///FOYmpqK/Px8XVtpzqsXkb58tGnTRowfP77EdSrq+VGacyMwMFC88cYbkraKem4IIYS9vb34+eefK/3fjbLAkdFKKjU1FQqFAnZ2dpL2L7/8Eo6OjmjYsCG++eabCnsJ4eDBg3BxcUGtWrUwevRo3L9/X7csNDQUdnZ2aNy4sa6tY8eOUCqVOHHihBzhPjPx8fHYtm2b3pGvinhuFF5udnBwAACcOXMG+fn56Nixo65P7dq1UbVqVYSGhgLQnh/16tWDq6urrk+XLl2QlpamGyV5UT2cj5L62NjYwNjYWNI+duxYODk5oWnTpli+fDlEBXiEdUn5+P333+Hk5IS6detiypQpyMrK0i2rqOfH486NM2fOICwsTO/fjop2bqjVaqxZswaZmZkICQmp9H83yoLx47tQRZOTk4NJkyZhyJAhsLGx0bW/9957aNSoERwcHHDs2DFMmTIFsbGxmD9/vozRlr2uXbuiX79+8PX1RWRkJD755BN069YNoaGhMDIyQlxcHFxcXCTrGBsbw8HBAXFxcTJF/Wz88ssvsLa2llxeAirmuaHRaPD++++jRYsWqFu3LgAgLi4Opqamxf6R5urqqvvZx8XFSf6HUri8cNmLSl8+HpaYmIjPPvus2JSV2bNno3379rCwsMDu3bsxZswYZGRk4L333nsWoZeLkvLxyiuvwNvbGx4eHrhw4QImTZqE8PBwbNy4EUDFPD9Kc24sW7YM/v7+aN68uaS9Ip0bFy9eREhICHJycmBlZYVNmzYhICAAYWFhlfbvRllhMVrJ5OfnY+DAgRBCYPHixZJlEydO1H1fv359mJqa4u2338bcuXMr1GvNBg8erPu+Xr16qF+/Pvz8/HDw4EF06NBBxsjkt3z5cgwdOhRmZmaS9op4bowdOxaXLl3CkSNH5A7lufC4fKSlpaF79+4ICAjAzJkzJcumTZum+75hw4bIzMzEN99880IWHIVKyseDhXi9evXg7u6ODh06IDIyEn5+fs86zGficedGdnY2Vq9eLTkPClWkc6NWrVoICwtDamoq1q9fj+HDh+Off/6RO6wKgZfpK5HCQvTWrVvYs2ePZFRUn+DgYBQUFCA6OvrZBCiTatWqwcnJCTdu3AAAuLm5ISEhQdKnoKAASUlJcHNzkyPEZ+Lw4cMIDw/HyJEjH9v3RT833n33XWzduhUHDhyAp6enrt3NzQ15eXlISUmR9I+Pj9f97N3c3IrdJVv4+UU9P0rKR6H09HR07doV1tbW2LRpE0xMTB65veDgYNy+fRu5ubnlFXK5elw+HhQcHAwAkr8fFen8KE0u1q9fj6ysLAwbNuyx23uRzw1TU1NUr14dQUFBmDt3Lho0aICFCxdW2r8bZYnFaCVRWIhGRERg7969cHR0fOw6YWFhUCqVxS5ZVzS3b9/G/fv34e7uDgAICQlBSkoKzpw5o+uzf/9+aDQa3f94KqJly5YhKCgIDRo0eGzfF/XcEELg3XffxaZNm7B//374+vpKlgcFBcHExAT79u3TtYWHhyMmJgYhISEAtOfHxYsXJf9gKfzHXUBAwLM5kDLyuHwA2hHRzp07w9TUFFu2bCk2aq5PWFgY7O3tX7hR89Lk42FhYWEAIPn7URHOD0NysWzZMvTq1QvOzs6P3e6Lem7oo9FokJubW+n+bpQLGW+eojKUnp4uzp07J86dOycAiPnz54tz586JW7duiby8PNGrVy/h6ekpwsLCRGxsrO6r8C6+Y8eOie+++06EhYWJyMhIsWrVKuHs7CyGDRsm85EZ7lG5SE9PFx9++KEIDQ0VUVFRYu/evaJRo0aiRo0aIicnR7eNrl27ioYNG4oTJ06II0eOiBo1aoghQ4bIeFRP7lH5KJSamiosLCzE4sWLi61fkc6N0aNHC1tbW3Hw4EHJ70FWVpauzzvvvCOqVq0q9u/fL06fPi1CQkJESEiIbnlBQYGoW7eu6Ny5swgLCxM7d+4Uzs7OYsqUKXIc0lN5XD5SU1NFcHCwqFevnrhx44akT0FBgRBCiC1btoilS5eKixcvioiICPHjjz8KCwsLMX36dDkP7Yk8Lh83btwQs2fPFqdPnxZRUVHir7/+EtWqVROtW7fWbaOinB+l+V0RQoiIiAihUCjEjh07im2jIp0bkydPFv/884+IiooSFy5cEJMnTxYKhULs3r1bCFG5/m6UBxajFcSBAwcEgGJfw4cPF1FRUXqXARAHDhwQQghx5swZERwcLGxtbYWZmZnw9/cXc+bMkRRoL4pH5SIrK0t07txZODs7CxMTE+Ht7S1GjRoledyGEELcv39fDBkyRFhZWQkbGxsxYsQIkZ6eLtMRPZ1H5aPQ//73P2Fubi5SUlKKrV+Rzo2Sfg9WrFih65OdnS3GjBkj7O3thYWFhejbt6+IjY2VbCc6Olp069ZNmJubCycnJ/HBBx9IHnX0onhcPko6dwCIqKgoIYT2sWeBgYHCyspKWFpaigYNGoglS5YItVot34E9ocflIyYmRrRu3Vo4ODgIlUolqlevLj766CORmpoq2U5FOD9K87sihBBTpkwRXl5een/eFenceOONN4S3t7cwNTUVzs7OokOHDrpCVIjK9XejPCiEeMGfsUBERERELyzOGSUiIiIi2bAYJSIiIiLZsBglIiIiItmwGCUiIiIi2bAYJSIiIiLZsBglIiIiItmwGCUiIiIi2bAYJSIiIiLZsBglIvpPdHQ0FAqF7n3jVDYUCgU2b94sdxhE9JxiMUpUSYSGhsLIyAjdu3eXO5Ryx6LyyRw8eBAKhQIpKSlyh0JElQiLUaJKYtmyZRg3bhwOHTqEu3fvluu+hBAoKCgo133Qk1Or1dBoNHKHQUQEgMUoUaWQkZGBtWvXYvTo0ejevTtWrlypW/bKK69g0KBBkv75+flwcnLCr7/+CgDQaDSYO3cufH19YW5ujgYNGmD9+vW6/oUjajt27EBQUBBUKhWOHDmCyMhI9O7dG66urrCyskKTJk2wd+9eyb5iY2PRvXt3mJubw9fXF6tXr4aPjw8WLFig65OSkoKRI0fC2dkZNjY2aN++Pc6fP1/i8fr6+gIAGjZsCIVCgbZt2+qOY/bs2fD09IRKpUJgYCB27txZ4nbUajXeeOMN1K5dGzExMQCAv/76C40aNYKZmRmqVauGWbNmSQpvhUKBn3/+GX379oWFhQVq1KiBLVu26JYnJydj6NChcHZ2hrm5OWrUqIEVK1aUGEPbtm3x7rvv4t1334WtrS2cnJwwbdo0CCF0fXJzc/Hhhx+iSpUqsLS0RHBwMA4ePKhbvnLlStjZ2WHLli0ICAiASqXSHU+h6OhotGvXDgBgb28PhUKB119/HQCwc+dOtGzZEnZ2dnB0dESPHj0QGRmpWzcvLw/vvvsu3N3dYWZmBm9vb8ydO7fEY5oxYwbc3d1x4cKFEvsQUSUiiKjCW7ZsmWjcuLEQQoi///5b+Pn5CY1GI4QQYuvWrcLc3Fykp6fr+v/999/C3NxcpKWlCSGE+Pzzz0Xt2rXFzp07RWRkpFixYoVQqVTi4MGDQgghDhw4IACI+vXri927d4sbN26I+/fvi7CwMLFkyRJx8eJFcf36dTF16lRhZmYmbt26pdtXx44dRWBgoDh+/Lg4c+aMaNOmjTA3NxffffedpE/Pnj3FqVOnxPXr18UHH3wgHB0dxf379/Ue78mTJwUAsXfvXhEbG6vrN3/+fGFjYyP++OMPce3aNfHxxx8LExMTcf36dSGEEFFRUQKAOHfunMjJyRF9+/YVDRs2FAkJCUIIIQ4dOiRsbGzEypUrRWRkpNi9e7fw8fERM2fO1O0bgPD09BSrV68WERER4r333hNWVla6GMaOHSsCAwPFqVOnRFRUlNizZ4/YsmVLiT+7Nm3aCCsrKzF+/Hhx7do1sWrVKmFhYSF++uknXZ+RI0eK5s2bi0OHDokbN26Ib775RqhUKt1xrVixQpiYmIjmzZuLo0ePimvXronMzEzJfgoKCsSGDRsEABEeHi5iY2NFSkqKEEKI9evXiw0bNoiIiAhx7tw50bNnT1GvXj2hVquFEEJ88803wsvLSxw6dEhER0eLw4cPi9WrV0tysmnTJqHRaMS7774rfHx8RERERInHTESVC4tRokqgefPmYsGCBUIIIfLz84WTk5M4cOCA5POvv/6q6z9kyBAxaNAgIYQQOTk5wsLCQhw7dkyyzTfffFMMGTJECFFUjG7evPmxsdSpU0d8//33Qgghrl69KgCIU6dO6ZZHREQIALpi9PDhw8LGxkbk5ORItuPn5yf+97//6d3Hg0Xlgzw8PMQXX3whaWvSpIkYM2aMZL3Dhw+LDh06iJYtW+oKMiGE6NChg5gzZ45k/d9++024u7vrPgMQU6dO1X3OyMgQAMSOHTuEEEL07NlTjBgxosT8PKxNmzbC399f948HIYSYNGmS8Pf3F0IIcevWLWFkZCTu3LkjWa9Dhw5iypQpQghtMQpAhIWFPXJfhT/H5OTkR/a7d++eACAuXrwohBBi3Lhxon379pIYHwRArFu3TrzyyivC399f3L59+5HbJ6LKxfiZD8US0TMVHh6OkydPYtOmTQAAY2NjDBo0CMuWLUPbtm1hbGyMgQMH4vfff8drr72GzMxM/PXXX1izZg0A4MaNG8jKykKnTp0k283Ly0PDhg0lbY0bN5Z8zsjIwMyZM7Ft2zbExsaioKAA2dnZukvE4eHhMDY2RqNGjXTrVK9eHfb29rrP58+fR0ZGBhwdHSXbzs7Ollwqfpy0tDTcvXsXLVq0kLS3aNGi2CX/IUOGwNPTE/v374e5ubkklqNHj+KLL77QtanVauTk5CArKwsWFhYAgPr16+uWW1pawsbGBgkJCQCA0aNHo3///jh79iw6d+6MPn36oHnz5o+MvVmzZlAoFLrPISEhmDdvHtRqNS5evAi1Wo2aNWtK1snNzZXkzNTUVBKXISIiIjB9+nScOHECiYmJuvmmMTExqFu3Ll5//XV06tQJtWrVQteuXdGjRw907txZso0JEyZApVLh+PHjcHJyeqI4iKhiYjFKVMEtW7YMBQUF8PDw0LUJIaBSqfDDDz/A1tYWQ4cORZs2bZCQkIA9e/bA3NwcXbt2BaAtKAFg27ZtqFKlimTbKpVK8tnS0lLy+cMPP8SePXvw7bffonr16jA3N8eAAQOQl5dX6vgzMjLg7u4umQNZyM7OrtTbMcRLL72EVatWITQ0FO3bt5fEMmvWLPTr16/YOmZmZrrvTUxMJMsUCoWugOvWrRtu3bqF7du3Y8+ePejQoQPGjh2Lb7/99olizcjIgJGREc6cOQMjIyPJMisrK9335ubmkoLWED179oS3tzeWLl0KDw8PaDQa1K1bV/dzbNSoEaKiorBjxw7s3bsXAwcORMeOHSXzijt16oQ//vgDu3btwtChQ58oDiKqmFiMElVgBQUF+PXXXzFv3rxiI1V9+vTBH3/8gXfeeQfNmzeHl5cX1q5dix07duDll1/WFVQP3vDSpk0bg/Z/9OhRvP766+jbty8AbeEUHR2tW16rVi0UFBTg3LlzCAoKAqAdiU1OTtb1adSoEeLi4mBsbAwfH59S7dfU1BSAdtSykI2NDTw8PHD06FHJcRw9ehRNmzaVrD969GjUrVsXvXr1wrZt23T9GzVqhPDwcFSvXr30SdDD2dkZw4cPx/Dhw9GqVSt89NFHjyxGT5w4Ifl8/Phx1KhRA0ZGRmjYsCHUajUSEhLQqlWrp4pLX97u37+P8PBwLF26VLf9I0eOFFvXxsYGgwYNwqBBgzBgwAB07doVSUlJcHBwAAD06tULPXv2xCuvvAIjIyMMHjz4qWIlooqDxShRBbZ161YkJyfjzTffhK2trWRZ//79sWzZMrzzzjsAtHfVL1myBNevX8eBAwd0/aytrfHhhx9iwoQJ0Gg0aNmyJVJTU3H06FHY2Nhg+PDhJe6/Ro0a2LhxI3r27AmFQoFp06ZJHilUu3ZtdOzYEW+99RYWL14MExMTfPDBB5JRvI4dOyIkJAR9+vTB119/jZo1a+Lu3bvYtm0b+vbtW2xqAAC4uLjA3NwcO3fuhKenJ8zMzGBra4uPPvoIM2bMgJ+fHwIDA7FixQqEhYXh999/L7aNcePGQa1Wo0ePHtixYwdatmyJ6dOno0ePHqhatSoGDBgApVKJ8+fP49KlS/j8889L9TOZPn06goKCUKdOHeTm5mLr1q3w9/d/5DoxMTGYOHEi3n77bZw9exbff/895s2bBwCoWbMmhg4dimHDhmHevHlo2LAh7t27h3379qF+/foGPVfW29sbCoUCW7duxUsvvQRzc3PY29vD0dERP/30E9zd3RETE4PJkydL1ps/fz7c3d3RsGFDKJVKrFu3Dm5ubsVGrvv27YvffvsNr732GoyNjTFgwIBSx0ZEFZjck1aJqPz06NFDvPTSS3qXnThxQgAQ58+fF0IIceXKFQFAeHt7F7sRRaPRiAULFohatWoJExMT4ezsLLp06SL++ecfIUTJN75ERUWJdu3aCXNzc+Hl5SV++OEH0aZNGzF+/Hhdn7t374pu3boJlUolvL29xerVq4WLi4tYsmSJrk9aWpoYN26c8PDwECYmJsLLy0sMHTpUxMTElHjsS5cuFV5eXkKpVIo2bdoIIYRQq9Vi5syZokqVKsLExEQ0aNBAd2NRYbx46ManefPmCWtra3H06FEhhBA7d+4UzZs3F+bm5sLGxkY0bdpUcmc7/rtz/EG2trZixYoVQgghPvvsM+Hv7y/Mzc2Fg4OD6N27t7h582aJx9GmTRsxZswY8c477wgbGxthb28vPvnkE8nPKC8vT0yfPl34+PgIExMT4e7uLvr27SsuXLgghNDewGRra1viPh40e/Zs4ebmJhQKhRg+fLgQQog9e/YIf39/oVKpRP369cXBgwclx/nTTz+JwMBAYWlpKWxsbESHDh3E2bNnS8zJ2rVrhZmZmdiwYUOpYiKiik0hxAMPqyMiktnt27fh5eWFvXv3okOHDnKHI7u2bdsiMDBQ8txVIqKKhJfpiUhW+/fvR0ZGBurVq4fY2Fh8/PHH8PHxQevWreUOjYiIngEWo0Qkq/z8fHzyySe4efMmrK2t0bx5c/z+++/F7kgnIqKKiZfpiYiIiEg2fDc9EREREcmGxSgRERERyYbFKBERERHJhsUoEREREcmGxSgRERERyYbFKBERERHJhsUoEREREcmGxSgRERERyeb/ATvGFNXXSr9NAAAAAElFTkSuQmCC\n"
     },
     "metadata": {}
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ],
      "image/png": "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\n"
     },
     "metadata": {}
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ],
      "image/png": "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\n"
     },
     "metadata": {}
    },
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "/tmp/ipython-input-3486789046.py:73: MatplotlibDeprecationWarning: The 'labels' parameter of boxplot() has been renamed 'tick_labels' since Matplotlib 3.9; support for the old name will be dropped in 3.11.\n",
      "  plt.boxplot(data, labels=policies, showmeans=True)\n"
     ]
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ],
      "image/png": "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\n"
     },
     "metadata": {}
    }
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "# Bilevel style hyperparameter search over clarification threshold and budget\n",
    "\n",
    "# Training and test sets for the outer loop\n",
    "N_TASKS_TRAIN = 24\n",
    "N_TASKS_TEST  = 24\n",
    "\n",
    "tasks_train = make_tasks(n=N_TASKS_TRAIN, seed=100)\n",
    "tasks_test  = make_tasks(n=N_TASKS_TEST,  seed=101)\n",
    "\n",
    "# Tradeoff coefficient: how much we penalize tokens relative to compliance\n",
    "# J = E[ok] - lambda_cost * (E[tokens_total] / 1000)\n",
    "lambda_cost = 0.02\n",
    "\n",
    "eps_grid = [0.0, 0.005, 0.01, 0.02, 0.04]\n",
    "max_clar_grid = [1, 2, 3]\n",
    "\n",
    "outer_records = []\n",
    "\n",
    "for eps in eps_grid:\n",
    "    for mc in max_clar_grid:\n",
    "        rows_cfg = []\n",
    "        desc = f\"train active_weighted eps={eps:.3f}, K={mc}\"\n",
    "        for i, t in enumerate(tqdm(tasks_train, desc=desc)):\n",
    "            res = run_session_policy(\n",
    "                t,\n",
    "                policy=\"active_weighted\",          # bugfix: use implemented policy label\n",
    "                epsilon_bits_per_token=eps,\n",
    "                max_clarifications=mc,\n",
    "                weight=WEIGHT,\n",
    "                model=MODEL,\n",
    "            )\n",
    "            res[\"config_eps\"] = eps\n",
    "            res[\"config_max_clar\"] = mc\n",
    "            rows_cfg.append(res)\n",
    "\n",
    "        df_cfg = pd.DataFrame(rows_cfg)\n",
    "        E_ok = df_cfg[\"ok\"].mean()\n",
    "        E_tokens = df_cfg[\"tokens_total\"].mean()\n",
    "        E_clar = df_cfg[\"clarifications\"].mean()\n",
    "        J = float(E_ok - lambda_cost * (E_tokens / 1000.0))\n",
    "\n",
    "        outer_records.append({\n",
    "            \"epsilon\": eps,\n",
    "            \"max_clarifications\": mc,\n",
    "            \"E_ok_train\": float(E_ok),\n",
    "            \"E_tokens_train\": float(E_tokens),\n",
    "            \"E_clar_train\": float(E_clar),\n",
    "            \"J_train\": J,\n",
    "        })\n",
    "\n",
    "outer_df = pd.DataFrame(outer_records).sort_values(\"J_train\", ascending=False)\n",
    "print(\"Top hyperparameter settings on the training set (sorted by J):\")\n",
    "outer_df.head(10)"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 641
    },
    "id": "MozZZ-cXSuma",
    "outputId": "84f45952-5eb7-4380-8c8d-c3ab687cfe05"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "train active_weighted eps=0.000, K=1: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:54<00:00,  2.26s/it]\n",
      "train active_weighted eps=0.000, K=2: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.31s/it]\n",
      "train active_weighted eps=0.000, K=3: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:59<00:00,  2.47s/it]\n",
      "train active_weighted eps=0.005, K=1: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:54<00:00,  2.27s/it]\n",
      "train active_weighted eps=0.005, K=2: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.32s/it]\n",
      "train active_weighted eps=0.005, K=3: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:58<00:00,  2.43s/it]\n",
      "train active_weighted eps=0.010, K=1: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:54<00:00,  2.27s/it]\n",
      "train active_weighted eps=0.010, K=2: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:56<00:00,  2.36s/it]\n",
      "train active_weighted eps=0.010, K=3: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.32s/it]\n",
      "train active_weighted eps=0.020, K=1: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:53<00:00,  2.23s/it]\n",
      "train active_weighted eps=0.020, K=2: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.32s/it]\n",
      "train active_weighted eps=0.020, K=3: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:54<00:00,  2.27s/it]\n",
      "train active_weighted eps=0.040, K=1: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [01:00<00:00,  2.51s/it]\n",
      "train active_weighted eps=0.040, K=2: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.33s/it]\n",
      "train active_weighted eps=0.040, K=3: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:54<00:00,  2.26s/it]"
     ]
    },
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "Top hyperparameter settings on the training set (sorted by J):\n"
     ]
    },
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "\n"
     ]
    },
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": [
       "    epsilon  max_clarifications  E_ok_train  E_tokens_train  E_clar_train  \\\n",
       "7     0.010                   2    0.458333      218.750000           2.0   \n",
       "2     0.000                   3    0.458333      292.125000           3.0   \n",
       "8     0.010                   3    0.416667      215.958333           2.0   \n",
       "1     0.000                   2    0.416667      218.333333           2.0   \n",
       "4     0.005                   2    0.375000      218.666667           2.0   \n",
       "5     0.005                   3    0.375000      219.583333           2.0   \n",
       "12    0.040                   1    0.291667      155.125000           1.0   \n",
       "9     0.020                   1    0.291667      156.041667           1.0   \n",
       "0     0.000                   1    0.291667      157.083333           1.0   \n",
       "11    0.020                   3    0.250000      153.083333           1.0   \n",
       "\n",
       "     J_train  \n",
       "7   0.453958  \n",
       "2   0.452491  \n",
       "8   0.412348  \n",
       "1   0.412300  \n",
       "4   0.370627  \n",
       "5   0.370608  \n",
       "12  0.288564  \n",
       "9   0.288546  \n",
       "0   0.288525  \n",
       "11  0.246938  "
      ],
      "text/html": [
       "\n",
       "  <div id=\"df-cab2479c-7754-4862-8639-7a415f26fb26\" class=\"colab-df-container\">\n",
       "    <div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>epsilon</th>\n",
       "      <th>max_clarifications</th>\n",
       "      <th>E_ok_train</th>\n",
       "      <th>E_tokens_train</th>\n",
       "      <th>E_clar_train</th>\n",
       "      <th>J_train</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.010</td>\n",
       "      <td>2</td>\n",
       "      <td>0.458333</td>\n",
       "      <td>218.750000</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.453958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000</td>\n",
       "      <td>3</td>\n",
       "      <td>0.458333</td>\n",
       "      <td>292.125000</td>\n",
       "      <td>3.0</td>\n",
       "      <td>0.452491</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.010</td>\n",
       "      <td>3</td>\n",
       "      <td>0.416667</td>\n",
       "      <td>215.958333</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.412348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.416667</td>\n",
       "      <td>218.333333</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.412300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.375000</td>\n",
       "      <td>218.666667</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.370627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.005</td>\n",
       "      <td>3</td>\n",
       "      <td>0.375000</td>\n",
       "      <td>219.583333</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.370608</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.040</td>\n",
       "      <td>1</td>\n",
       "      <td>0.291667</td>\n",
       "      <td>155.125000</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.288564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.020</td>\n",
       "      <td>1</td>\n",
       "      <td>0.291667</td>\n",
       "      <td>156.041667</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.288546</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.291667</td>\n",
       "      <td>157.083333</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.288525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.020</td>\n",
       "      <td>3</td>\n",
       "      <td>0.250000</td>\n",
       "      <td>153.083333</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.246938</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>\n",
       "    <div class=\"colab-df-buttons\">\n",
       "\n",
       "  <div class=\"colab-df-container\">\n",
       "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-cab2479c-7754-4862-8639-7a415f26fb26')\"\n",
       "            title=\"Convert this dataframe to an interactive table.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
       "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "\n",
       "  <style>\n",
       "    .colab-df-container {\n",
       "      display:flex;\n",
       "      gap: 12px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert {\n",
       "      background-color: #E8F0FE;\n",
       "      border: none;\n",
       "      border-radius: 50%;\n",
       "      cursor: pointer;\n",
       "      display: none;\n",
       "      fill: #1967D2;\n",
       "      height: 32px;\n",
       "      padding: 0 0 0 0;\n",
       "      width: 32px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert:hover {\n",
       "      background-color: #E2EBFA;\n",
       "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "      fill: #174EA6;\n",
       "    }\n",
       "\n",
       "    .colab-df-buttons div {\n",
       "      margin-bottom: 4px;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert {\n",
       "      background-color: #3B4455;\n",
       "      fill: #D2E3FC;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert:hover {\n",
       "      background-color: #434B5C;\n",
       "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "      fill: #FFFFFF;\n",
       "    }\n",
       "  </style>\n",
       "\n",
       "    <script>\n",
       "      const buttonEl =\n",
       "        document.querySelector('#df-cab2479c-7754-4862-8639-7a415f26fb26 button.colab-df-convert');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      async function convertToInteractive(key) {\n",
       "        const element = document.querySelector('#df-cab2479c-7754-4862-8639-7a415f26fb26');\n",
       "        const dataTable =\n",
       "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
       "                                                    [key], {});\n",
       "        if (!dataTable) return;\n",
       "\n",
       "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
       "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
       "          + ' to learn more about interactive tables.';\n",
       "        element.innerHTML = '';\n",
       "        dataTable['output_type'] = 'display_data';\n",
       "        await google.colab.output.renderOutput(dataTable, element);\n",
       "        const docLink = document.createElement('div');\n",
       "        docLink.innerHTML = docLinkHtml;\n",
       "        element.appendChild(docLink);\n",
       "      }\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "\n",
       "    <div id=\"df-7aa60b63-488d-4708-a9a0-207078144f4a\">\n",
       "      <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-7aa60b63-488d-4708-a9a0-207078144f4a')\"\n",
       "                title=\"Suggest charts\"\n",
       "                style=\"display:none;\">\n",
       "\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "     width=\"24px\">\n",
       "    <g>\n",
       "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
       "    </g>\n",
       "</svg>\n",
       "      </button>\n",
       "\n",
       "<style>\n",
       "  .colab-df-quickchart {\n",
       "      --bg-color: #E8F0FE;\n",
       "      --fill-color: #1967D2;\n",
       "      --hover-bg-color: #E2EBFA;\n",
       "      --hover-fill-color: #174EA6;\n",
       "      --disabled-fill-color: #AAA;\n",
       "      --disabled-bg-color: #DDD;\n",
       "  }\n",
       "\n",
       "  [theme=dark] .colab-df-quickchart {\n",
       "      --bg-color: #3B4455;\n",
       "      --fill-color: #D2E3FC;\n",
       "      --hover-bg-color: #434B5C;\n",
       "      --hover-fill-color: #FFFFFF;\n",
       "      --disabled-bg-color: #3B4455;\n",
       "      --disabled-fill-color: #666;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart {\n",
       "    background-color: var(--bg-color);\n",
       "    border: none;\n",
       "    border-radius: 50%;\n",
       "    cursor: pointer;\n",
       "    display: none;\n",
       "    fill: var(--fill-color);\n",
       "    height: 32px;\n",
       "    padding: 0;\n",
       "    width: 32px;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart:hover {\n",
       "    background-color: var(--hover-bg-color);\n",
       "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "    fill: var(--button-hover-fill-color);\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart-complete:disabled,\n",
       "  .colab-df-quickchart-complete:disabled:hover {\n",
       "    background-color: var(--disabled-bg-color);\n",
       "    fill: var(--disabled-fill-color);\n",
       "    box-shadow: none;\n",
       "  }\n",
       "\n",
       "  .colab-df-spinner {\n",
       "    border: 2px solid var(--fill-color);\n",
       "    border-color: transparent;\n",
       "    border-bottom-color: var(--fill-color);\n",
       "    animation:\n",
       "      spin 1s steps(1) infinite;\n",
       "  }\n",
       "\n",
       "  @keyframes spin {\n",
       "    0% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "      border-left-color: var(--fill-color);\n",
       "    }\n",
       "    20% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    30% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    40% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    60% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    80% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "    90% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "  }\n",
       "</style>\n",
       "\n",
       "      <script>\n",
       "        async function quickchart(key) {\n",
       "          const quickchartButtonEl =\n",
       "            document.querySelector('#' + key + ' button');\n",
       "          quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
       "          quickchartButtonEl.classList.add('colab-df-spinner');\n",
       "          try {\n",
       "            const charts = await google.colab.kernel.invokeFunction(\n",
       "                'suggestCharts', [key], {});\n",
       "          } catch (error) {\n",
       "            console.error('Error during call to suggestCharts:', error);\n",
       "          }\n",
       "          quickchartButtonEl.classList.remove('colab-df-spinner');\n",
       "          quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
       "        }\n",
       "        (() => {\n",
       "          let quickchartButtonEl =\n",
       "            document.querySelector('#df-7aa60b63-488d-4708-a9a0-207078144f4a button');\n",
       "          quickchartButtonEl.style.display =\n",
       "            google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "        })();\n",
       "      </script>\n",
       "    </div>\n",
       "\n",
       "    </div>\n",
       "  </div>\n"
      ],
      "application/vnd.google.colaboratory.intrinsic+json": {
       "type": "dataframe",
       "variable_name": "outer_df",
       "summary": "{\n  \"name\": \"outer_df\",\n  \"rows\": 15,\n  \"fields\": [\n    {\n      \"column\": \"epsilon\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.014638501094227999,\n        \"min\": 0.0,\n        \"max\": 0.04,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          0.0,\n          0.02,\n          0.005\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"max_clarifications\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0,\n        \"min\": 1,\n        \"max\": 3,\n        \"num_unique_values\": 3,\n        \"samples\": [\n          2,\n          3,\n          1\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"E_ok_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0943159723774433,\n        \"min\": 0.20833333333333334,\n        \"max\": 0.4583333333333333,\n        \"num_unique_values\": 6,\n        \"samples\": [\n          0.4583333333333333,\n          0.4166666666666667,\n          0.20833333333333334\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"E_tokens_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 42.169392400451784,\n        \"min\": 153.08333333333334,\n        \"max\": 292.125,\n        \"num_unique_values\": 14,\n        \"samples\": [\n          153.08333333333334,\n          154.625,\n          218.75\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"E_clar_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.6399404734221846,\n        \"min\": 1.0,\n        \"max\": 3.0,\n        \"num_unique_values\": 3,\n        \"samples\": [\n          2.0,\n          3.0,\n          1.0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"J_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.09356717619866663,\n        \"min\": 0.20521916666666667,\n        \"max\": 0.4539583333333333,\n        \"num_unique_values\": 14,\n        \"samples\": [\n          0.24693833333333334,\n          0.20524083333333334,\n          0.4539583333333333\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    }\n  ]\n}"
      }
     },
     "metadata": {},
     "execution_count": 10
    }
   ]
  },
  {
   "cell_type": "code",
   "source": [
    "# Evaluate best configuration from outer loop on held out test tasks\n",
    "\n",
    "best = outer_df.iloc[0]\n",
    "best_eps = float(best[\"epsilon\"])\n",
    "best_mc  = int(best[\"max_clarifications\"])\n",
    "\n",
    "print(\"Best configuration from training:\")\n",
    "print(best)\n",
    "\n",
    "# Evaluate active_weighted with best hyperparameters on test tasks\n",
    "rows_test_best = []\n",
    "for i, t in enumerate(tqdm(tasks_test, desc=\"Best config on test\")):\n",
    "    res = run_session_policy(\n",
    "        t,\n",
    "        policy=\"active_weighted\",\n",
    "        epsilon_bits_per_token=best_eps,\n",
    "        max_clarifications=best_mc,\n",
    "        weight=WEIGHT,\n",
    "        model=MODEL,\n",
    "    )\n",
    "    rows_test_best.append(res)\n",
    "df_test_best = pd.DataFrame(rows_test_best)\n",
    "\n",
    "# Evaluate a baseline with no clarifications on test tasks\n",
    "rows_test_base = []\n",
    "for i, t in enumerate(tqdm(tasks_test, desc=\"Baseline on test\")):\n",
    "    res = run_session_policy(\n",
    "        t,\n",
    "        policy=\"baseline\",\n",
    "        epsilon_bits_per_token=0.0,\n",
    "        max_clarifications=0,\n",
    "        weight=None,\n",
    "        model=MODEL,\n",
    "    )\n",
    "    rows_test_base.append(res)\n",
    "df_test_base = pd.DataFrame(rows_test_base)\n",
    "\n",
    "summary_test = {\n",
    "    \"active_weighted\": {\n",
    "        \"E_ok\": float(df_test_best[\"ok\"].mean()),\n",
    "        \"E_tokens\": float(df_test_best[\"tokens_total\"].mean()),\n",
    "        \"E_clar\": float(df_test_best[\"clarifications\"].mean()),\n",
    "    },\n",
    "    \"baseline\": {\n",
    "        \"E_ok\": float(df_test_base[\"ok\"].mean()),\n",
    "        \"E_tokens\": float(df_test_base[\"tokens_total\"].mean()),\n",
    "        \"E_clar\": float(df_test_base[\"clarifications\"].mean()),\n",
    "    },\n",
    "}\n",
    "\n",
    "print(\"Test set comparison (best active policy vs baseline):\")\n",
    "print(json.dumps(summary_test, indent=2))"
   ],
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "tHg59ac-WTlC",
    "outputId": "eeadcdc2-671c-4cda-faad-bb26999d9fdf"
   },
   "execution_count": null,
   "outputs": [
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "Best configuration from training:\n",
      "epsilon                 0.010000\n",
      "max_clarifications      2.000000\n",
      "E_ok_train              0.458333\n",
      "E_tokens_train        218.750000\n",
      "E_clar_train            2.000000\n",
      "J_train                 0.453958\n",
      "Name: 7, dtype: float64\n"
     ]
    },
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "Best config on test: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:57<00:00,  2.40s/it]\n",
      "Baseline on test: 100%|\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588| 24/24 [00:55<00:00,  2.31s/it]"
     ]
    },
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "Test set comparison (best active policy vs baseline):\n",
      "{\n",
      "  \"active_weighted\": {\n",
      "    \"E_ok\": 0.375,\n",
      "    \"E_tokens\": 218.95833333333334,\n",
      "    \"E_clar\": 2.0\n",
      "  },\n",
      "  \"baseline\": {\n",
      "    \"E_ok\": 0.041666666666666664,\n",
      "    \"E_tokens\": 111.5,\n",
      "    \"E_clar\": 0.0\n",
      "  }\n",
      "}\n"
     ]
    },
    {
     "output_type": "stream",
     "name": "stderr",
     "text": [
      "\n"
     ]
    }
   ]
  },
  {
   "cell_type": "markdown",
   "source": [],
   "metadata": {
    "id": "o0Ls0ULJOmQq"
   }
  }
 ]
}


==> AI_Bilevel_Supplement/Prompt_Optimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "l-3WTKYWBcMb"
   },
   "outputs": [],
   "source": [
    "#@title Install dependencies\n",
    "!pip install -q openai datasets matplotlib tqdm pandas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "rlbS62nCBfmu",
    "outputId": "9b5f67cf-580e-4326-f5ad-68279a666e2a"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Config:\n",
      "  model: gpt-4o\n",
      "  seed: 0\n",
      "  train budget tokens: 120000\n",
      "  max train questions per policy: 400\n",
      "  holdout questions: 200\n"
     ]
    }
   ],
   "source": [
    "#@title Imports and global configuration\n",
    "\n",
    "import os\n",
    "import math\n",
    "import random\n",
    "from dataclasses import dataclass\n",
    "from typing import List, Tuple, Dict, Any, Optional\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm.auto import tqdm\n",
    "from datasets import load_dataset\n",
    "from getpass import getpass\n",
    "from openai import OpenAI\n",
    "\n",
    "# Reproducibility\n",
    "SEED = 0\n",
    "random.seed(SEED)\n",
    "np.random.seed(SEED)\n",
    "\n",
    "# Model and training hyperparameters\n",
    "MODEL_NAME = \"gpt-4o\"  # swap if you want a different model\n",
    "TEMPERATURE = 0.0\n",
    "\n",
    "TRAIN_BUDGET_TOKENS = 120_000      # token budget per policy for training\n",
    "MAX_TRAIN_QUESTIONS_PER_POLICY = 400\n",
    "HOLDOUT_QUESTIONS = 200            # shared validation questions per policy\n",
    "\n",
    "# OpenAI API key\n",
    "if \"OPENAI_API_KEY\" not in os.environ:\n",
    "    os.environ[\"OPENAI_API_KEY\"] = getpass(\"Enter your OpenAI API key: \")\n",
    "\n",
    "client = OpenAI()\n",
    "\n",
    "print(\"Config:\")\n",
    "print(\"  model:\", MODEL_NAME)\n",
    "print(\"  seed:\", SEED)\n",
    "print(\"  train budget tokens:\", TRAIN_BUDGET_TOKENS)\n",
    "print(\"  max train questions per policy:\", MAX_TRAIN_QUESTIONS_PER_POLICY)\n",
    "print(\"  holdout questions:\", HOLDOUT_QUESTIONS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 397,
     "referenced_widgets": [
      "d8d1bdae34e545fd9d5434030bf9c616",
      "ce98f6b7e77d452793991aff26e3f417",
      "ce983bf507ff48c0807a16fae35f7b05",
      "25abf1877d864d138ca69fe0fa13daae",
      "74ea02e84e984d42acc082502d364ad6",
      "3b5cb4c5c53f4c6c948386a57b686db2",
      "e469f778d75f4c21b9ccf0c6d74e74a5",
      "fc837c09193e458aa4be6a2a542f9bd5",
      "ed1cee64170d4f23b84ab412ee0c045d",
      "58794c2978dd4548ab5dbabba6914db2",
      "6097b2d1dd0c4b38865be7f972b261e3",
      "48aba0e9cae642168e595eb5c8902758",
      "df8de6bf2e864329a2d3798725ba6f68",
      "e32f0e9f99bc490485ebcfb952c21dc3",
      "3c4352ea77de43c6ba3793631ebf9734",
      "97d18cf891d04111a99fef4b938d1185",
      "3389423c42c642d08cdccbd16ed63117",
      "f330db8a24ee48a3943d11497b1e929a",
      "c8dd503a6dfd416f8031f1c8a001ab7a",
      "4ad64b683df34017bd9b76ccb9cd18be",
      "60f377984f8c4b4fb9d42a88f08f4665",
      "61e4453049c949e9aee2127ff0e25f0b",
      "93365f67c459422eab6cd8859797e6a0",
      "033991e70da4484fa978f75f106b0eb6",
      "389b6584725d4e9c8651f013db9f0399",
      "acecb17bc44841a8837f70179a01d2f9",
      "f7f2a04f5c854699b523a8673c818d3d",
      "2f7ff99dd90b4f5d948310c92d0a3bbc",
      "bb7f740d81da4c648c892cd13ca77e11",
      "ab8bb9b91e084bb4b3f74f9d3ee66aaf",
      "a51cb7a0b4c645e8ad888f07d3b7ed59",
      "1787a2947b114478ba338d8f33a83801",
      "50af9f2b93004710b6a2e57878a62ca0",
      "43954e371956403e8328ea6e78a59767",
      "fc74120906924a6cbba64bad1f7ede6d",
      "985ca2d34fea43e3bd523c31b10e64cd",
      "dbf3164629214bb8a7e32f1e0c20daa7",
      "bca1916cb0dc4be194571a17f5f70d4b",
      "2a23d619fd57414b9c221a268e814568",
      "77f05d8deefa46c38feefcfbf2ec943e",
      "b2b68f43dcdf416581f40244a8c635ba",
      "7b1702be93ed4e78a8469634a39c2b95",
      "cf2deac81dc542f3b993ce4f349bd0bd",
      "31c97e9e738d416b814cbd50a343ef20",
      "1fca62c7da324334a1576d6ca5a5aaed",
      "fdc42f3d40f2460e9fcfb92bdeb0ba52",
      "f5ea4fc245984b03a0b474a1e73daf0b",
      "e5c7001aa5954155bff9c8351f4aaeb9",
      "1d1cdabc6f214f32a4b40cad93169024",
      "feb0022dd8164c5da69487fa7cef6bb8",
      "f097c37074524795be482b1c1c568fb3",
      "d3af8030c984497d9fe07949fca94677",
      "c6e8a67d0ba54f8cac6e36f83783b674",
      "0947d61422954f29bf08712d3f3d296c",
      "86f7da7bdbe54b93be385bc1100a8bbc",
      "27d15db9cd2245cc8cfe5a7368950949",
      "5c475e01181441449aaf11cd0618ce9c",
      "d2c4d4b5adb8456fa6460a1be3f43e14",
      "3e0450a6ec704b64953164c360a268af",
      "3c14d2443907478fae0e665d7932b5fa",
      "92dbde46b3bc4d28b9cf8f6a1735df28",
      "6be284222e1b4fbab72bbb527fe388a1",
      "ccbec13894c8437891d2a6400a81abc6",
      "cf25106b363a46b59c97f3892134829b",
      "25158c10f5e54fd586c25aac98fd764d",
      "a4934549180e4d00a6866fbee418780f",
      "8c186b5708834ac7a31dc11ca8d480e7",
      "f6e8af72efa94abca944ef94b9fc34d7",
      "dccb178729064a9b81d09a1707ed06c2",
      "ca8598adeb3b4596a81b06a2bedde5b0",
      "53425fb21d49455fad16e794fe6c1101",
      "4a5043900bea4ddfb4e1fc899207eb52",
      "3f19df8fcc9646c9a6fdaea2e9aaceb7",
      "729c533be8314a1d8062920a7ede6d8b",
      "0a867d9e4cb843e0b52c46562dfc19e7",
      "0ad016cf61074d9d9a0bcf8228ab8297",
      "1a7f69833b5e483eac38f273c94aebc8"
     ]
    },
    "id": "oZEpV8ztB9kL",
    "outputId": "0749d711-1eaf-4cb5-8048-c017e5f7901b"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.12/dist-packages/huggingface_hub/utils/_auth.py:94: UserWarning: \n",
      "The secret `HF_TOKEN` does not exist in your Colab secrets.\n",
      "To authenticate with the Hugging Face Hub, create a token in your settings tab (https://huggingface.co/settings/tokens), set it as secret in your Google Colab and restart your session.\n",
      "You will be able to reuse this secret in all of your notebooks.\n",
      "Please note that authentication is recommended but still optional to access public models or datasets.\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d8d1bdae34e545fd9d5434030bf9c616",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "README.md: 0.00B [00:00, ?B/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "48aba0e9cae642168e595eb5c8902758",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "ARC-Challenge/train-00000-of-00001.parqu(…):   0%|          | 0.00/190k [00:00<?, ?B/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "93365f67c459422eab6cd8859797e6a0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "ARC-Challenge/test-00000-of-00001.parque(…):   0%|          | 0.00/204k [00:00<?, ?B/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "43954e371956403e8328ea6e78a59767",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "ARC-Challenge/validation-00000-of-00001.(…):   0%|          | 0.00/55.7k [00:00<?, ?B/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1fca62c7da324334a1576d6ca5a5aaed",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Generating train split:   0%|          | 0/1119 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "27d15db9cd2245cc8cfe5a7368950949",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Generating test split:   0%|          | 0/1172 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8c186b5708834ac7a31dc11ca8d480e7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Generating validation split:   0%|          | 0/299 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Train examples: 1094\n",
      "Valid examples: 291\n",
      "Max train questions per policy: 400\n"
     ]
    }
   ],
   "source": [
    "#@title Load ARC-Challenge and normalize\n",
    "\n",
    "arc = load_dataset(\"allenai/ai2_arc\", \"ARC-Challenge\")\n",
    "\n",
    "train_raw = arc[\"train\"]\n",
    "valid_raw = arc[\"validation\"]\n",
    "\n",
    "def normalize_arc_split(split_ds):\n",
    "    examples = []\n",
    "    for ex in split_ds:\n",
    "        labels = list(ex[\"choices\"][\"label\"])\n",
    "        texts = list(ex[\"choices\"][\"text\"])\n",
    "\n",
    "        # Require exactly four options labeled A, B, C, D\n",
    "        if set(labels) != {\"A\", \"B\", \"C\", \"D\"}:\n",
    "            continue\n",
    "        if len(labels) != 4:\n",
    "            continue\n",
    "\n",
    "        mapping = {lab: txt for lab, txt in zip(labels, texts)}\n",
    "        ordered_texts = [mapping[c] for c in [\"A\", \"B\", \"C\", \"D\"]]\n",
    "\n",
    "        answer = ex[\"answerKey\"].strip()\n",
    "        if answer not in (\"A\", \"B\", \"C\", \"D\"):\n",
    "            continue\n",
    "\n",
    "        examples.append(\n",
    "            {\n",
    "                \"id\": ex[\"id\"],\n",
    "                \"question\": ex[\"question\"].strip(),\n",
    "                \"choices\": {\n",
    "                    \"label\": [\"A\", \"B\", \"C\", \"D\"],\n",
    "                    \"text\": ordered_texts,\n",
    "                },\n",
    "                \"answerKey\": answer,\n",
    "            }\n",
    "        )\n",
    "    return examples\n",
    "\n",
    "train_examples = normalize_arc_split(train_raw)\n",
    "valid_examples = normalize_arc_split(valid_raw)\n",
    "\n",
    "print(f\"Train examples: {len(train_examples)}\")\n",
    "print(f\"Valid examples: {len(valid_examples)}\")\n",
    "\n",
    "# Fixed training subset order shared across all policies\n",
    "rng_train = random.Random(SEED)\n",
    "max_train_questions = min(MAX_TRAIN_QUESTIONS_PER_POLICY, len(train_examples))\n",
    "train_indices = rng_train.sample(range(len(train_examples)), k=max_train_questions)\n",
    "print(f\"Max train questions per policy: {max_train_questions}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "WxIJatNzC04U",
    "outputId": "9599fbd5-501c-46b0-f439-5c7bf50eda82"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of prompt variants: 6\n",
      "- letter_only\n",
      "- short_reasoning\n",
      "- eliminate_two\n",
      "- keyword_match\n",
      "- units_and_scales\n",
      "- contrastive_explanations\n"
     ]
    }
   ],
   "source": [
    "#@title Define prompt variants and ARC formatting\n",
    "\n",
    "import re\n",
    "\n",
    "LETTER_RE = re.compile(r\"\\b([ABCD])\\b\", re.IGNORECASE)\n",
    "\n",
    "@dataclass\n",
    "class PromptVariant:\n",
    "    name: str\n",
    "    system: str\n",
    "\n",
    "BASE_USER_FOOTER = \"Answer with only the single letter A, B, C, or D.\"\n",
    "\n",
    "def format_arc_user(ex: Dict[str, Any]) -> str:\n",
    "    labels = ex[\"choices\"][\"label\"]\n",
    "    texts = ex[\"choices\"][\"text\"]\n",
    "    lines = []\n",
    "    lines.append(\"Question:\")\n",
    "    lines.append(ex[\"question\"])\n",
    "    lines.append(\"\")\n",
    "    lines.append(\"Options:\")\n",
    "    for lab, txt in zip(labels, texts):\n",
    "        lines.append(f\"{lab}) {txt}\")\n",
    "    lines.append(\"\")\n",
    "    lines.append(BASE_USER_FOOTER)\n",
    "    return \"\\n\".join(lines)\n",
    "\n",
    "VARIANTS: List[PromptVariant] = [\n",
    "    PromptVariant(\n",
    "        name=\"letter_only\",\n",
    "        system=(\n",
    "            \"You answer multiple choice science exam questions.\\n\"\n",
    "            \"Read the question and options carefully and choose the single best answer.\\n\"\n",
    "            \"Reply with only the option letter (A, B, C, or D). Do not include any text besides the letter.\"\n",
    "        ),\n",
    "    ),\n",
    "    PromptVariant(\n",
    "        name=\"short_reasoning\",\n",
    "        system=(\n",
    "            \"You are an expert science tutor taking a multiple choice test.\\n\"\n",
    "            \"Privately reason step by step, but reply with only the single best option letter.\\n\"\n",
    "            \"Never include the reasoning in your reply.\"\n",
    "        ),\n",
    "    ),\n",
    "    PromptVariant(\n",
    "        name=\"eliminate_two\",\n",
    "        system=(\n",
    "            \"You answer multiple choice science questions by eliminating clearly wrong options first.\\n\"\n",
    "            \"Mentally eliminate at least two options and then pick the best remaining one.\\n\"\n",
    "            \"Reply with only the option letter (A, B, C, or D).\"\n",
    "        ),\n",
    "    ),\n",
    "    PromptVariant(\n",
    "        name=\"keyword_match\",\n",
    "        system=(\n",
    "            \"You are a careful science exam solver.\\n\"\n",
    "            \"Match key concepts and entities in the question to the options, ignore distractors, and pick the best match.\\n\"\n",
    "            \"Reply with only the option letter (A, B, C, or D).\"\n",
    "        ),\n",
    "    ),\n",
    "    PromptVariant(\n",
    "        name=\"units_and_scales\",\n",
    "        system=(\n",
    "            \"You are a science exam assistant.\\n\"\n",
    "            \"Pay special attention to units, scales, and quantitative relationships when choosing among the options.\\n\"\n",
    "            \"Reply with only the option letter (A, B, C, or D).\"\n",
    "        ),\n",
    "    ),\n",
    "    PromptVariant(\n",
    "        name=\"contrastive_explanations\",\n",
    "        system=(\n",
    "            \"You answer science questions by comparing how each option would explain the question.\\n\"\n",
    "            \"Mentally contrast the options and pick the one that best explains the described situation.\\n\"\n",
    "            \"Reply with only the option letter (A, B, C, or D).\"\n",
    "        ),\n",
    "    ),\n",
    "]\n",
    "\n",
    "print(f\"Number of prompt variants: {len(VARIANTS)}\")\n",
    "for v in VARIANTS:\n",
    "    print(\"-\", v.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "wFEeDNzbC6sF"
   },
   "outputs": [],
   "source": [
    "#@title Responses API wrapper and single-example ARC evaluation\n",
    "\n",
    "def call_model(\n",
    "    system_prompt: str,\n",
    "    user_prompt: str,\n",
    "    model: str = MODEL_NAME,\n",
    "    temperature: float = TEMPERATURE,\n",
    ") -> Tuple[str, int]:\n",
    "    \"\"\"\n",
    "    Call the OpenAI Responses API and return (text, total_tokens).\n",
    "\n",
    "    This provides the likelihood term for y given a prompt and a question.\n",
    "    \"\"\"\n",
    "    resp = client.responses.create(\n",
    "        model=model,\n",
    "        input=[\n",
    "            {\"role\": \"system\", \"content\": system_prompt},\n",
    "            {\"role\": \"user\", \"content\": user_prompt},\n",
    "        ],\n",
    "        temperature=temperature,\n",
    "    )\n",
    "\n",
    "    # Aggregate text output\n",
    "    try:\n",
    "        text = resp.output_text\n",
    "    except AttributeError:\n",
    "        chunks = []\n",
    "        for out in getattr(resp, \"output\", []):\n",
    "            for c in getattr(out, \"content\", []):\n",
    "                t_val = getattr(getattr(c, \"text\", None), \"value\", None)\n",
    "                if t_val:\n",
    "                    chunks.append(t_val)\n",
    "        text = \"\\n\".join(chunks) if chunks else \"\"\n",
    "\n",
    "    # Token usage\n",
    "    total_tokens = 0\n",
    "    usage = getattr(resp, \"usage\", None)\n",
    "    if usage is not None:\n",
    "        total_tokens = getattr(usage, \"total_tokens\", 0) or 0\n",
    "\n",
    "    return text, int(total_tokens)\n",
    "\n",
    "def parse_letter(raw: str) -> Optional[str]:\n",
    "    m = LETTER_RE.search(raw)\n",
    "    if not m:\n",
    "        return None\n",
    "    return m.group(1).upper()\n",
    "\n",
    "def ask_arc(variant: PromptVariant, ex: Dict[str, Any]) -> Tuple[int, int, str]:\n",
    "    \"\"\"\n",
    "    Query the model on one ARC example with a given prompt variant.\n",
    "\n",
    "    Returns:\n",
    "        correct_flag (0/1), total_tokens (int), raw_text (str)\n",
    "    \"\"\"\n",
    "    user_text = format_arc_user(ex)\n",
    "    raw_text, total_tokens = call_model(variant.system, user_text)\n",
    "\n",
    "    letter = parse_letter(raw_text)\n",
    "    if letter is None:\n",
    "        correct = 0\n",
    "    else:\n",
    "        correct = int(letter == ex[\"answerKey\"])\n",
    "\n",
    "    return correct, total_tokens, raw_text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gETQnB6aC9bI"
   },
   "outputs": [],
   "source": [
    "#@title Beta-Bernoulli inference utilities (inner level)\n",
    "\n",
    "def beta_mean(a: float, b: float) -> float:\n",
    "    s = a + b\n",
    "    if s <= 0:\n",
    "        return 0.5\n",
    "    return a / s\n",
    "\n",
    "def beta_var(a: float, b: float) -> float:\n",
    "    s = a + b\n",
    "    if s <= 0:\n",
    "        return 0.0\n",
    "    return (a * b) / (s * s * (s + 1.0))\n",
    "\n",
    "def beta_mean_ci(\n",
    "    a: float,\n",
    "    b: float,\n",
    "    z: float = 1.96,\n",
    ") -> Tuple[float, float, float]:\n",
    "    \"\"\"\n",
    "    Approximate mean and symmetric normal CI for Beta(a, b).\n",
    "    This summarizes q_t*(theta_j) = Beta(a, b).\n",
    "    \"\"\"\n",
    "    m = beta_mean(a, b)\n",
    "    v = beta_var(a, b)\n",
    "    std = math.sqrt(v)\n",
    "    return m, max(0.0, m - z * std), min(1.0, m + z * std)\n",
    "\n",
    "def beta_sample(a: float, b: float) -> float:\n",
    "    return float(np.random.beta(a, b))\n",
    "\n",
    "def posterior_means(betas: List[Tuple[float, float]]) -> List[float]:\n",
    "    \"\"\"\n",
    "    Posterior mean accuracies E_q[theta_j | D_t] for each prompt.\n",
    "    \"\"\"\n",
    "    return [beta_mean(a, b) for (a, b) in betas]\n",
    "\n",
    "# In this conjugate model, the inner-level optimization\n",
    "#   q_t*(theta) = argmin_q F(q; D_t)\n",
    "# is solved exactly by Beta updates:\n",
    "#\n",
    "#   a_j^{(t)} = alpha_0 + (# correct with prompt j),\n",
    "#   b_j^{(t)} = beta_0  + (# incorrect with prompt j).\n",
    "#\n",
    "# The code uses (alpha_0, beta_0) = (1, 1) as a uniform prior."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Wr6QLg7sDAMO"
   },
   "outputs": [],
   "source": [
    "#@title Epistemic MI, knowledge gradient, and Expected Free Energy per token\n",
    "\n",
    "def argmax_identity_dist(\n",
    "    betas: List[Tuple[float, float]],\n",
    "    draws: int = 2000,\n",
    ") -> Tuple[float, np.ndarray]:\n",
    "    \"\"\"\n",
    "    Approximate posterior over the identity of the best prompt P*\n",
    "    and its entropy H(P*) in bits, given q_t*(theta) = Beta factors.\n",
    "\n",
    "    This is used to compute the epistemic term I(P*; y | a).\n",
    "    \"\"\"\n",
    "    n = len(betas)\n",
    "    if n == 1:\n",
    "        return 0.0, np.array([1.0], dtype=float)\n",
    "\n",
    "    draws = int(draws)\n",
    "    samples = np.zeros((draws, n), dtype=float)\n",
    "    for j, (a, b) in enumerate(betas):\n",
    "        samples[:, j] = np.random.beta(a, b, size=draws)\n",
    "    best_idx = np.argmax(samples, axis=1)\n",
    "    counts = np.bincount(best_idx, minlength=n).astype(float)\n",
    "    p = counts / float(draws)\n",
    "    mask = p > 0\n",
    "    H = -float(np.sum(p[mask] * np.log2(p[mask])))\n",
    "    return H, p\n",
    "\n",
    "def expected_H_after_one_sample(\n",
    "    betas: List[Tuple[float, float]],\n",
    "    arm: int,\n",
    "    draws: int = 1000,\n",
    ") -> float:\n",
    "    \"\"\"\n",
    "    Expected entropy H(P*) after observing one new labeled example from 'arm'.\n",
    "    \"\"\"\n",
    "    a, b = betas[arm]\n",
    "    p_success = beta_mean(a, b)\n",
    "\n",
    "    betas_succ = list(betas)\n",
    "    betas_fail = list(betas)\n",
    "    betas_succ[arm] = (a + 1.0, b)\n",
    "    betas_fail[arm] = (a, b + 1.0)\n",
    "\n",
    "    H_succ, _ = argmax_identity_dist(betas_succ, draws=draws)\n",
    "    H_fail, _ = argmax_identity_dist(betas_fail, draws=draws)\n",
    "\n",
    "    return p_success * H_succ + (1.0 - p_success) * H_fail\n",
    "\n",
    "def mi_about_argmax_per_token(\n",
    "    betas: List[Tuple[float, float]],\n",
    "    cost_est: List[float],\n",
    "    draws: int = 1000,\n",
    ") -> Tuple[List[float], float]:\n",
    "    \"\"\"\n",
    "    Approximate mutual information between a single Bernoulli sample on arm i\n",
    "    and the identity of the best prompt P*, normalized per estimated token cost.\n",
    "\n",
    "    MI_i ≈ [H(P*) - E[H(P* | y)] ] / cost_i.\n",
    "    \"\"\"\n",
    "    H_before, _ = argmax_identity_dist(betas, draws=draws)\n",
    "    mi_per_token = []\n",
    "    for i in range(len(betas)):\n",
    "        H_after = expected_H_after_one_sample(betas, i, draws=draws)\n",
    "        delta = max(H_before - H_after, 0.0)\n",
    "        c = max(float(cost_est[i]), 1.0)\n",
    "        mi_per_token.append(delta / c)\n",
    "    return mi_per_token, H_before\n",
    "\n",
    "def kg_value_per_token(\n",
    "    betas: List[Tuple[float, float]],\n",
    "    cost_est: List[float],\n",
    ") -> List[float]:\n",
    "    \"\"\"\n",
    "    Knowledge gradient per token: expected improvement in the best posterior\n",
    "    mean accuracy, normalized by estimated token cost.\n",
    "\n",
    "    KG_i ≈ E[ max_j E[theta_j | D_t, y_i] - max_j E[theta_j | D_t] ] / cost_i.\n",
    "    \"\"\"\n",
    "    means = posterior_means(betas)\n",
    "    current_best = max(means)\n",
    "    scores: List[float] = []\n",
    "\n",
    "    for i, (a, b) in enumerate(betas):\n",
    "        s = a + b\n",
    "        if s <= 0:\n",
    "            p_success = 0.5\n",
    "        else:\n",
    "            p_success = a / s\n",
    "\n",
    "        # Updated means for success vs failure on arm i\n",
    "        mean_succ = (a + 1.0) / (s + 1.0)\n",
    "        mean_fail = a / (s + 1.0)\n",
    "\n",
    "        means_succ = list(means)\n",
    "        means_fail = list(means)\n",
    "        means_succ[i] = mean_succ\n",
    "        means_fail[i] = mean_fail\n",
    "\n",
    "        best_succ = max(means_succ)\n",
    "        best_fail = max(means_fail)\n",
    "\n",
    "        gain_succ = max(0.0, best_succ - current_best)\n",
    "        gain_fail = max(0.0, best_fail - current_best)\n",
    "\n",
    "        kg = p_success * gain_succ + (1.0 - p_success) * gain_fail\n",
    "        c = max(float(cost_est[i]), 1.0)\n",
    "        scores.append(kg / c)\n",
    "    return scores\n",
    "\n",
    "def efe_per_token(\n",
    "    betas: List[Tuple[float, float]],\n",
    "    cost_est: List[float],\n",
    "    lambda_epistemic: float,\n",
    "    mi_draws: int = 1000,\n",
    ") -> Tuple[List[float], float, List[float], List[float]]:\n",
    "    \"\"\"\n",
    "    One-step Expected Free Energy per token for each arm.\n",
    "\n",
    "    We approximate:\n",
    "        G_i = lambda * (-MI_i) + (1 - lambda) * (-KG_i),\n",
    "    where MI_i and KG_i are already per-token quantities.\n",
    "\n",
    "    - The epistemic term corresponds to information gain about P*.\n",
    "    - The pragmatic term corresponds to expected improvement in maximum accuracy.\n",
    "\n",
    "    Lower G_i is better; the active inference policy selects argmin_i G_i.\n",
    "    \"\"\"\n",
    "    lambda_epistemic = float(np.clip(lambda_epistemic, 0.0, 1.0))\n",
    "\n",
    "    mi_scores, H_before = mi_about_argmax_per_token(\n",
    "        betas, cost_est, draws=mi_draws\n",
    "    )\n",
    "    kg_scores = kg_value_per_token(betas, cost_est)\n",
    "\n",
    "    G = []\n",
    "    for i in range(len(betas)):\n",
    "        epistemic_term = -mi_scores[i]\n",
    "        pragmatic_term = -kg_scores[i]\n",
    "        G_i = lambda_epistemic * epistemic_term + (1.0 - lambda_epistemic) * pragmatic_term\n",
    "        G.append(G_i)\n",
    "\n",
    "    return G, H_before, mi_scores, kg_scores"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "p_ObElANDDDM"
   },
   "outputs": [],
   "source": [
    "#@title Active inference policies and training loop (outer level)\n",
    "\n",
    "EMA_COST = 0.9  # for per-prompt cost estimates\n",
    "\n",
    "def run_policy(\n",
    "    policy_name: str,\n",
    "    train_examples: List[Dict[str, Any]],\n",
    "    train_indices: List[int],\n",
    "    budget_tokens: int,\n",
    "    mi_draws: int = 750,\n",
    ") -> Dict[str, Any]:\n",
    "    \"\"\"\n",
    "    Run one policy on the training set under a token budget.\n",
    "\n",
    "    Inner level:\n",
    "        - Beta posteriors betas[j] = (a_j, b_j) represent q_t*(theta_j).\n",
    "\n",
    "    Outer level:\n",
    "        - At each step, choose a_t according to a policy:\n",
    "            - 'efe': minimize one-step Expected Free Energy per token\n",
    "            - 'mi':  maximize mutual information per token\n",
    "            - 'kg':  maximize knowledge gradient per token\n",
    "            - 'thompson': Thompson sampling over theta_j\n",
    "            - 'round_robin': uniform cycling\n",
    "\n",
    "    Returns:\n",
    "        dict with betas, logs, entropy trajectory, and total tokens used.\n",
    "    \"\"\"\n",
    "    n_prompts = len(VARIANTS)\n",
    "\n",
    "    # Initialize Beta(1,1) priors for each prompt (uniform)\n",
    "    betas: List[Tuple[float, float]] = [(1.0, 1.0) for _ in range(n_prompts)]\n",
    "\n",
    "    # Initial token cost estimates (rough guess)\n",
    "    cost_est: List[float] = [120.0 for _ in range(n_prompts)]\n",
    "\n",
    "    used_tokens = 0\n",
    "    logs: List[Dict[str, Any]] = []\n",
    "    H_history: List[float] = []\n",
    "\n",
    "    # Initial entropy of P*\n",
    "    H0, _ = argmax_identity_dist(betas, draws=mi_draws)\n",
    "    H_history.append(H0)\n",
    "\n",
    "    max_steps = len(train_indices)\n",
    "\n",
    "    for step, idx in enumerate(tqdm(train_indices, desc=f\"train-{policy_name}\")):\n",
    "        if used_tokens >= budget_tokens:\n",
    "            break\n",
    "\n",
    "        ex = train_examples[idx]\n",
    "\n",
    "        # Default logging values\n",
    "        chosen_lambda = float(\"nan\")\n",
    "        chosen_mi = float(\"nan\")\n",
    "        chosen_kg = float(\"nan\")\n",
    "        chosen_G = float(\"nan\")\n",
    "\n",
    "        # Select arm according to the policy\n",
    "        if policy_name == \"efe\":\n",
    "            # Epistemic weight decays linearly over the training sequence\n",
    "            if max_steps > 1:\n",
    "                lam = 1.0 - float(step) / float(max_steps - 1)\n",
    "            else:\n",
    "                lam = 1.0\n",
    "            lam = max(0.1, lam)  # keep some epistemic drive\n",
    "            G, H_before, mi_scores, kg_scores = efe_per_token(\n",
    "                betas,\n",
    "                cost_est,\n",
    "                lambda_epistemic=lam,\n",
    "                mi_draws=mi_draws,\n",
    "            )\n",
    "            arm = int(np.argmin(G))\n",
    "            chosen_lambda = lam\n",
    "            chosen_mi = mi_scores[arm]\n",
    "            chosen_kg = kg_scores[arm]\n",
    "            chosen_G = G[arm]\n",
    "\n",
    "        elif policy_name == \"mi\":\n",
    "            mi_scores, H_before = mi_about_argmax_per_token(\n",
    "                betas, cost_est, draws=mi_draws\n",
    "            )\n",
    "            arm = int(np.argmax(mi_scores))\n",
    "            chosen_mi = mi_scores[arm]\n",
    "\n",
    "        elif policy_name == \"kg\":\n",
    "            H_before, _ = argmax_identity_dist(betas, draws=mi_draws)\n",
    "            kg_scores = kg_value_per_token(betas, cost_est)\n",
    "            arm = int(np.argmax(kg_scores))\n",
    "            chosen_kg = kg_scores[arm]\n",
    "\n",
    "        elif policy_name == \"thompson\":\n",
    "            H_before, _ = argmax_identity_dist(betas, draws=mi_draws)\n",
    "            samples = [beta_sample(a, b) for (a, b) in betas]\n",
    "            arm = int(np.argmax(samples))\n",
    "\n",
    "        elif policy_name == \"round_robin\":\n",
    "            H_before, _ = argmax_identity_dist(betas, draws=mi_draws)\n",
    "            arm = step % n_prompts\n",
    "\n",
    "        else:\n",
    "            raise ValueError(f\"Unknown policy {policy_name}\")\n",
    "\n",
    "        variant = VARIANTS[arm]\n",
    "        correct, cost, raw = ask_arc(variant, ex)\n",
    "        if cost <= 0:\n",
    "            cost = 1\n",
    "        used_tokens += cost\n",
    "\n",
    "        # Inner-level inference update: Beta posterior for this prompt\n",
    "        a, b = betas[arm]\n",
    "        betas[arm] = (a + float(correct), b + float(1 - correct))\n",
    "\n",
    "        # Token cost estimate update for this prompt\n",
    "        prev_cost = cost_est[arm]\n",
    "        cost_est[arm] = EMA_COST * prev_cost + (1.0 - EMA_COST) * float(cost)\n",
    "\n",
    "        # Entropy after update\n",
    "        H_after, _ = argmax_identity_dist(betas, draws=mi_draws)\n",
    "        delta_H = max(H_before - H_after, 0.0)\n",
    "        IE_per_1k = 1000.0 * delta_H / float(cost)\n",
    "\n",
    "        H_history.append(H_after)\n",
    "\n",
    "        logs.append(\n",
    "            {\n",
    "                \"step\": step,\n",
    "                \"train_idx\": idx,\n",
    "                \"policy\": policy_name,\n",
    "                \"arm\": arm,\n",
    "                \"prompt_name\": variant.name,\n",
    "                \"correct\": int(correct),\n",
    "                \"cost\": int(cost),\n",
    "                \"cum_tokens\": int(used_tokens),\n",
    "                \"H_before\": float(H_before),\n",
    "                \"H_after\": float(H_after),\n",
    "                \"delta_H\": float(delta_H),\n",
    "                \"IE_bits_per_1k_tokens\": float(IE_per_1k),\n",
    "                \"lambda_epistemic\": float(chosen_lambda),\n",
    "                \"mi_per_token_chosen\": float(chosen_mi),\n",
    "                \"kg_per_token_chosen\": float(chosen_kg),\n",
    "                \"G_chosen\": float(chosen_G),\n",
    "            }\n",
    "        )\n",
    "\n",
    "        if used_tokens >= budget_tokens:\n",
    "            break\n",
    "\n",
    "    return {\n",
    "        \"policy\": policy_name,\n",
    "        \"betas\": betas,\n",
    "        \"cost_est\": cost_est,\n",
    "        \"log\": logs,\n",
    "        \"H_history\": H_history,\n",
    "        \"total_tokens\": used_tokens,\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 403,
     "referenced_widgets": [
      "1a95eda09e064431be3afd8b75cab97c",
      "7f148551fd304620be7522662b4d2ff4",
      "f782a378d2b84ad49434b7d32fcbd291",
      "bc9bd8c12ad544cf9fbbdaaf8e5652d4",
      "6f43f69d816d43849024e0916812b053",
      "fc3054cc93a64ec0bf98b7ec6a96f544",
      "5c7571d7a95b4716af899277bd7a40f9",
      "9c0d81fa8458467d969ae56fdb4c89a6",
      "6c7de5a2291e47bba94fd7aa56282248",
      "7ad49df2589743b0a7621b4390c259de",
      "6dc58ce9883141bda8a5b86c7bd64757",
      "6f68ea6fed0e451ca59a2cf43eee2553",
      "f31a7bf281c04fcbb426daf82758720b",
      "50c4d8969914465182886f6682fc1545",
      "26542f963ae14a9fa098af26c1bc89af",
      "5d02eb86ef3847aca4aa79024c7af463",
      "1f75df9c59bb450b8561e3b5948d2f75",
      "5a95510e6a024e7fbb60beef6e224dfc",
      "71b8dd1a71b04692bda5135d693f5480",
      "0afb5fc2c3c1403d84464fa070aac4f8",
      "ead0de46ae624b87a1dfb99ed224bc03",
      "a4ffc4772dd844499e91703a83cd505c",
      "ad124efd3ac24e138936a973ee35c033",
      "18ee2b9b5fdf41498a5b81a1c9bd3829",
      "9d10e640a9b34f30a718d4dac27be73e",
      "a4457e22a96c4271b01e19acc574d82f",
      "92c57f13092c47abb8e0db9cf98279e8",
      "66add790ebd24b40a6406a46555dfd3e",
      "63e93311553b45139b7997516254a693",
      "3468d0c3bd454f86b6dff42b62a46720",
      "5ec18147f34b4987939ce56eed7c2406",
      "0943dae79f904079a58746a7ee4b48d9",
      "c5fe6a778de040fabd6363b92ac1b3f0",
      "ca1680a828a141c6bd15561c770ee6d9",
      "03e90e12fdf74c66914969c490259b7a",
      "48a8406d1cf44c268d4345f3e30d683f",
      "6102dc6e66cf41dc9f54a1557d7a3056",
      "feea4814997e4c93aef163da7d850886",
      "e790bd36f3764520bf7ddbc0b2b9525a",
      "01ca6297345d4e24a682852965b078c1",
      "df3c033e84eb4aa6abf1e085da1ded82",
      "082026751d344a9abf4325a73197ee76",
      "00857ca1055c475cb4b7b209c5a554b7",
      "32215ba3039442579a5fc816d1772cd2",
      "42fd51e12cda406b9c84d66929d00e2d",
      "e918f6c6de4f40d9a24daac2cd5d8805",
      "c8b8086235644d43812b80fd21100777",
      "31fe2648aa7947dd8dc334a0fc509726",
      "8ad76a7399444c4f83f909470a043201",
      "d026995bcacb42c0b522f7a9bc962411",
      "257b6f4baaeb45d0af166a52d10e686b",
      "e215b5b26c4646148bdb6dc5c49425c1",
      "aa0843aff3014d519bc0a03e768e6285",
      "7b76cad75c9e4b3fb02ae44cbde2c1bd",
      "ca0dc62c861a4350a24e400a1e871f41"
     ]
    },
    "id": "EOFTD4FIDGm3",
    "outputId": "ebe66470-8e32-4ba5-c6b3-be9a53711cac"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Holdout questions per policy: 200\n",
      "\n",
      "=== Policy: efe ===\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1a95eda09e064431be3afd8b75cab97c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "train-efe:   0%|          | 0/400 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "=== Policy: mi ===\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6f68ea6fed0e451ca59a2cf43eee2553",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "train-mi:   0%|          | 0/400 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "=== Policy: kg ===\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ad124efd3ac24e138936a973ee35c033",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "train-kg:   0%|          | 0/400 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "=== Policy: thompson ===\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ca1680a828a141c6bd15561c770ee6d9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "train-thompson:   0%|          | 0/400 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "=== Policy: round_robin ===\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "42fd51e12cda406b9c84d66929d00e2d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "train-round_robin:   0%|          | 0/400 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Training complete for all policies.\n"
     ]
    }
   ],
   "source": [
    "#@title Prepare shared holdout set and run active inference policies\n",
    "\n",
    "# Shared holdout subset from validation used by all policies\n",
    "rng_eval = random.Random(SEED + 1)\n",
    "holdout_size = min(HOLDOUT_QUESTIONS, len(valid_examples))\n",
    "holdout_indices = rng_eval.sample(range(len(valid_examples)), k=holdout_size)\n",
    "print(\"Holdout questions per policy:\", holdout_size)\n",
    "\n",
    "POLICIES = [\"efe\", \"mi\", \"kg\", \"thompson\", \"round_robin\"]\n",
    "\n",
    "all_results: List[Dict[str, Any]] = []\n",
    "\n",
    "for pol in POLICIES:\n",
    "    print(f\"\\n=== Policy: {pol} ===\")\n",
    "    # Reset numpy RNG for more comparable MI estimates across policies\n",
    "    np.random.seed(SEED)\n",
    "    res = run_policy(\n",
    "        policy_name=pol,\n",
    "        train_examples=train_examples,\n",
    "        train_indices=train_indices,\n",
    "        budget_tokens=TRAIN_BUDGET_TOKENS,\n",
    "        mi_draws=600,\n",
    "    )\n",
    "    all_results.append(res)\n",
    "\n",
    "print(\"\\nTraining complete for all policies.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 366,
     "referenced_widgets": [
      "eb5d514b72bc4bef99f9e6b84db716b7",
      "9b5bf9c242184d2c8ab1f4e4f43db073",
      "4908e7cc332f4ddbbb5e570f9434901d",
      "f314378d1dd84a76a4a88aea99d2759d",
      "ce1fbbbf383e4ed9bf33dc2345d2e3ca",
      "1bab8dc77ec74cebb8411206486220e8",
      "f76cf3c848cf45d487950d5d6f95d9f8",
      "2d3ed00eb14f477388fbcfd4956f2db1",
      "cc9d9260a1334565bc150220dedbb9ad",
      "f84306e91a9044edbc54f47cf83bd34a",
      "dc41b3fe6f384d85bac93d1f93eed987",
      "85ef55f648ad4ffa8257a395a587bfd6",
      "a453f0acb3494bee84fbee33c832f319",
      "e5198e28107140a19c8e4a7e1cbc6082",
      "6cc18bd7a65b48458a37072230fe17f6",
      "1869eeeeef0d46189f13b3a0fcf76cce",
      "56776b22ee804a4a849e378429f93028",
      "828c76deea4b4afca60b9720605f9337",
      "d5d0f96518444d4fbdd9d438444244fb",
      "c5bfebc406614cb690cf0c8dff299420",
      "c2e138fc88d84e5b88d208e22f00181a",
      "76516ed3cf1a4b81a68a2bdcb448e552",
      "f8f3af0423d645a1844913f7c1a0ba21",
      "9a2cb66b97f64b80b55219c90a96ea82",
      "2062d2ebda1245f0aac80e56124680b3",
      "f7a23bfd6c69487382a7df00eda5d192",
      "a94605414b9d4e638357846b91f08e96",
      "90813a6b7ae04259beb35dd37de32e46",
      "a2b1fceb4b1740a5b3b053492398be01",
      "7c0feb1f9f8045f191d4c0c571e83a98",
      "bb02b80f46f543c98204f6de206d5322",
      "12589081e92e4498983630d536edb333",
      "63c3946c3bb54482840f99b649875499",
      "1e3c94e404124641b88ea57c1cb8a4ce",
      "f431c4c7543d43c8810dbd72632f8ac2",
      "401ebe79643844a3829619fd2cd6d168",
      "73436c6f442943468caabde66557f999",
      "cd3919c6fc6e439385cc96fa99ddd7c2",
      "e50addb913494f80914c5542880eb668",
      "0cf5f5ebb5cd402e91bc819294b731aa",
      "98e4e91958c24486a180ba19c11d4aa3",
      "11bbbb76239f4570afaac3e4f0361e9c",
      "78a5aa329d6641b98d20cd0a03783f3e",
      "fe8856cffcf84b3da7702e7b6e4e9a1a",
      "24675f4f9334419e996964a5b4b78492",
      "5319d85d323345a5a9becffbcad59e8f",
      "b789b68016c34a4da83bad860fe34d43",
      "f9ccb99aa3ff4af28027bfdb118143d4",
      "a81e5f4190d4469e8d128a2e09e3ff3d",
      "84f1a0b84ec444649d0ee95381b0e7b0",
      "169656c4b7c54087825c4feebad6be6f",
      "6cceaf89a7694bd8bb0d1aa516920861",
      "b7118cfa0deb401dbb53072117416813",
      "eddc0191bd1547a1aa099d60f656f6c0",
      "b8f2361031c141949fbdb8c04e302b84"
     ]
    },
    "id": "wLFJkG58GjHI",
    "outputId": "d4deec0a-83f5-4330-8954-e293ed5f65f0"
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eb5d514b72bc4bef99f9e6b84db716b7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "eval-letter_only:   0%|          | 0/200 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "85ef55f648ad4ffa8257a395a587bfd6",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "eval-letter_only:   0%|          | 0/200 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f8f3af0423d645a1844913f7c1a0ba21",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "eval-letter_only:   0%|          | 0/200 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1e3c94e404124641b88ea57c1cb8a4ce",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "eval-contrastive_explanations:   0%|          | 0/200 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "24675f4f9334419e996964a5b4b78492",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "eval-units_and_scales:   0%|          | 0/200 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.google.colaboratory.intrinsic+json": {
       "summary": "{\n  \"name\": \"summary_df\",\n  \"rows\": 5,\n  \"fields\": [\n    {\n      \"column\": \"policy\",\n      \"properties\": {\n        \"dtype\": \"string\",\n        \"num_unique_values\": 5,\n        \"samples\": [\n          \"thompson\",\n          \"mi\",\n          \"efe\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"best_prompt\",\n      \"properties\": {\n        \"dtype\": \"string\",\n        \"num_unique_values\": 3,\n        \"samples\": [\n          \"units_and_scales\",\n          \"contrastive_explanations\",\n          \"letter_only\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"train_tokens\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 516,\n        \"min\": 53074,\n        \"max\": 54265,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          53758,\n          53181,\n          53074\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_accuracy\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.002738612787525833,\n        \"min\": 0.97,\n        \"max\": 0.975,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.97,\n          0.975\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_ci_low\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.003836450638307552,\n        \"min\": 0.946357817359643,\n        \"max\": 0.9533621858774968,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.946357817359643,\n          0.9533621858774968\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_ci_high\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0016407749367441137,\n        \"min\": 0.993642182640357,\n        \"max\": 0.9966378141225032,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.993642182640357,\n          0.9966378141225032\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_avg_tokens\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 2.6832815729997477,\n        \"min\": 132.955,\n        \"max\": 138.955,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          138.955,\n          132.955\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_n\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0,\n        \"min\": 200,\n        \"max\": 200,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          200\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_mean_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.009677600553008503,\n        \"min\": 0.9647058823529412,\n        \"max\": 0.9852941176470589,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          0.9647058823529412\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_ci_low_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.014247416567433174,\n        \"min\": 0.9257067025359996,\n        \"max\": 0.9595179808164486,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          0.9257067025359996\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_ci_high_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0067381898042458465,\n        \"min\": 0.9849329495524103,\n        \"max\": 1.0,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.9849329495524103\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    }\n  ]\n}",
       "type": "dataframe",
       "variable_name": "summary_df"
      },
      "text/html": [
       "\n",
       "  <div id=\"df-46757db5-807c-4181-bbe4-820569f71522\" class=\"colab-df-container\">\n",
       "    <div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>policy</th>\n",
       "      <th>best_prompt</th>\n",
       "      <th>train_tokens</th>\n",
       "      <th>holdout_accuracy</th>\n",
       "      <th>holdout_ci_low</th>\n",
       "      <th>holdout_ci_high</th>\n",
       "      <th>holdout_avg_tokens</th>\n",
       "      <th>holdout_n</th>\n",
       "      <th>post_mean_train</th>\n",
       "      <th>post_ci_low_train</th>\n",
       "      <th>post_ci_high_train</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>round_robin</td>\n",
       "      <td>units_and_scales</td>\n",
       "      <td>53134</td>\n",
       "      <td>0.975</td>\n",
       "      <td>0.953362</td>\n",
       "      <td>0.996638</td>\n",
       "      <td>132.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.985294</td>\n",
       "      <td>0.956891</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>thompson</td>\n",
       "      <td>contrastive_explanations</td>\n",
       "      <td>53758</td>\n",
       "      <td>0.975</td>\n",
       "      <td>0.953362</td>\n",
       "      <td>0.996638</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.964706</td>\n",
       "      <td>0.925707</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>efe</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>53074</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.982759</td>\n",
       "      <td>0.959172</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>kg</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>54265</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.967662</td>\n",
       "      <td>0.950390</td>\n",
       "      <td>0.984933</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>mi</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>53181</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.982906</td>\n",
       "      <td>0.959518</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>\n",
       "    <div class=\"colab-df-buttons\">\n",
       "\n",
       "  <div class=\"colab-df-container\">\n",
       "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-46757db5-807c-4181-bbe4-820569f71522')\"\n",
       "            title=\"Convert this dataframe to an interactive table.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
       "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "\n",
       "  <style>\n",
       "    .colab-df-container {\n",
       "      display:flex;\n",
       "      gap: 12px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert {\n",
       "      background-color: #E8F0FE;\n",
       "      border: none;\n",
       "      border-radius: 50%;\n",
       "      cursor: pointer;\n",
       "      display: none;\n",
       "      fill: #1967D2;\n",
       "      height: 32px;\n",
       "      padding: 0 0 0 0;\n",
       "      width: 32px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert:hover {\n",
       "      background-color: #E2EBFA;\n",
       "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "      fill: #174EA6;\n",
       "    }\n",
       "\n",
       "    .colab-df-buttons div {\n",
       "      margin-bottom: 4px;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert {\n",
       "      background-color: #3B4455;\n",
       "      fill: #D2E3FC;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert:hover {\n",
       "      background-color: #434B5C;\n",
       "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "      fill: #FFFFFF;\n",
       "    }\n",
       "  </style>\n",
       "\n",
       "    <script>\n",
       "      const buttonEl =\n",
       "        document.querySelector('#df-46757db5-807c-4181-bbe4-820569f71522 button.colab-df-convert');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      async function convertToInteractive(key) {\n",
       "        const element = document.querySelector('#df-46757db5-807c-4181-bbe4-820569f71522');\n",
       "        const dataTable =\n",
       "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
       "                                                    [key], {});\n",
       "        if (!dataTable) return;\n",
       "\n",
       "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
       "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
       "          + ' to learn more about interactive tables.';\n",
       "        element.innerHTML = '';\n",
       "        dataTable['output_type'] = 'display_data';\n",
       "        await google.colab.output.renderOutput(dataTable, element);\n",
       "        const docLink = document.createElement('div');\n",
       "        docLink.innerHTML = docLinkHtml;\n",
       "        element.appendChild(docLink);\n",
       "      }\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "\n",
       "    <div id=\"df-9c8730d3-9b96-46ef-adb6-d1f1485ed12c\">\n",
       "      <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-9c8730d3-9b96-46ef-adb6-d1f1485ed12c')\"\n",
       "                title=\"Suggest charts\"\n",
       "                style=\"display:none;\">\n",
       "\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "     width=\"24px\">\n",
       "    <g>\n",
       "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
       "    </g>\n",
       "</svg>\n",
       "      </button>\n",
       "\n",
       "<style>\n",
       "  .colab-df-quickchart {\n",
       "      --bg-color: #E8F0FE;\n",
       "      --fill-color: #1967D2;\n",
       "      --hover-bg-color: #E2EBFA;\n",
       "      --hover-fill-color: #174EA6;\n",
       "      --disabled-fill-color: #AAA;\n",
       "      --disabled-bg-color: #DDD;\n",
       "  }\n",
       "\n",
       "  [theme=dark] .colab-df-quickchart {\n",
       "      --bg-color: #3B4455;\n",
       "      --fill-color: #D2E3FC;\n",
       "      --hover-bg-color: #434B5C;\n",
       "      --hover-fill-color: #FFFFFF;\n",
       "      --disabled-bg-color: #3B4455;\n",
       "      --disabled-fill-color: #666;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart {\n",
       "    background-color: var(--bg-color);\n",
       "    border: none;\n",
       "    border-radius: 50%;\n",
       "    cursor: pointer;\n",
       "    display: none;\n",
       "    fill: var(--fill-color);\n",
       "    height: 32px;\n",
       "    padding: 0;\n",
       "    width: 32px;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart:hover {\n",
       "    background-color: var(--hover-bg-color);\n",
       "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "    fill: var(--button-hover-fill-color);\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart-complete:disabled,\n",
       "  .colab-df-quickchart-complete:disabled:hover {\n",
       "    background-color: var(--disabled-bg-color);\n",
       "    fill: var(--disabled-fill-color);\n",
       "    box-shadow: none;\n",
       "  }\n",
       "\n",
       "  .colab-df-spinner {\n",
       "    border: 2px solid var(--fill-color);\n",
       "    border-color: transparent;\n",
       "    border-bottom-color: var(--fill-color);\n",
       "    animation:\n",
       "      spin 1s steps(1) infinite;\n",
       "  }\n",
       "\n",
       "  @keyframes spin {\n",
       "    0% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "      border-left-color: var(--fill-color);\n",
       "    }\n",
       "    20% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    30% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    40% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    60% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    80% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "    90% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "  }\n",
       "</style>\n",
       "\n",
       "      <script>\n",
       "        async function quickchart(key) {\n",
       "          const quickchartButtonEl =\n",
       "            document.querySelector('#' + key + ' button');\n",
       "          quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
       "          quickchartButtonEl.classList.add('colab-df-spinner');\n",
       "          try {\n",
       "            const charts = await google.colab.kernel.invokeFunction(\n",
       "                'suggestCharts', [key], {});\n",
       "          } catch (error) {\n",
       "            console.error('Error during call to suggestCharts:', error);\n",
       "          }\n",
       "          quickchartButtonEl.classList.remove('colab-df-spinner');\n",
       "          quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
       "        }\n",
       "        (() => {\n",
       "          let quickchartButtonEl =\n",
       "            document.querySelector('#df-9c8730d3-9b96-46ef-adb6-d1f1485ed12c button');\n",
       "          quickchartButtonEl.style.display =\n",
       "            google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "        })();\n",
       "      </script>\n",
       "    </div>\n",
       "\n",
       "  <div id=\"id_974aa1d8-e60b-4f71-8610-c53dcf085f2a\">\n",
       "    <style>\n",
       "      .colab-df-generate {\n",
       "        background-color: #E8F0FE;\n",
       "        border: none;\n",
       "        border-radius: 50%;\n",
       "        cursor: pointer;\n",
       "        display: none;\n",
       "        fill: #1967D2;\n",
       "        height: 32px;\n",
       "        padding: 0 0 0 0;\n",
       "        width: 32px;\n",
       "      }\n",
       "\n",
       "      .colab-df-generate:hover {\n",
       "        background-color: #E2EBFA;\n",
       "        box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "        fill: #174EA6;\n",
       "      }\n",
       "\n",
       "      [theme=dark] .colab-df-generate {\n",
       "        background-color: #3B4455;\n",
       "        fill: #D2E3FC;\n",
       "      }\n",
       "\n",
       "      [theme=dark] .colab-df-generate:hover {\n",
       "        background-color: #434B5C;\n",
       "        box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "        filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "        fill: #FFFFFF;\n",
       "      }\n",
       "    </style>\n",
       "    <button class=\"colab-df-generate\" onclick=\"generateWithVariable('summary_df')\"\n",
       "            title=\"Generate code using this dataframe.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "       width=\"24px\">\n",
       "    <path d=\"M7,19H8.4L18.45,9,17,7.55,7,17.6ZM5,21V16.75L18.45,3.32a2,2,0,0,1,2.83,0l1.4,1.43a1.91,1.91,0,0,1,.58,1.4,1.91,1.91,0,0,1-.58,1.4L9.25,21ZM18.45,9,17,7.55Zm-12,3A5.31,5.31,0,0,0,4.9,8.1,5.31,5.31,0,0,0,1,6.5,5.31,5.31,0,0,0,4.9,4.9,5.31,5.31,0,0,0,6.5,1,5.31,5.31,0,0,0,8.1,4.9,5.31,5.31,0,0,0,12,6.5,5.46,5.46,0,0,0,6.5,12Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "    <script>\n",
       "      (() => {\n",
       "      const buttonEl =\n",
       "        document.querySelector('#id_974aa1d8-e60b-4f71-8610-c53dcf085f2a button.colab-df-generate');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      buttonEl.onclick = () => {\n",
       "        google.colab.notebook.generateWithVariable('summary_df');\n",
       "      }\n",
       "      })();\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "    </div>\n",
       "  </div>\n"
      ],
      "text/plain": [
       "        policy               best_prompt  train_tokens  holdout_accuracy  \\\n",
       "0  round_robin          units_and_scales         53134             0.975   \n",
       "1     thompson  contrastive_explanations         53758             0.975   \n",
       "2          efe               letter_only         53074             0.970   \n",
       "3           kg               letter_only         54265             0.970   \n",
       "4           mi               letter_only         53181             0.970   \n",
       "\n",
       "   holdout_ci_low  holdout_ci_high  holdout_avg_tokens  holdout_n  \\\n",
       "0        0.953362         0.996638             132.955        200   \n",
       "1        0.953362         0.996638             138.955        200   \n",
       "2        0.946358         0.993642             138.955        200   \n",
       "3        0.946358         0.993642             138.955        200   \n",
       "4        0.946358         0.993642             138.955        200   \n",
       "\n",
       "   post_mean_train  post_ci_low_train  post_ci_high_train  \n",
       "0         0.985294           0.956891            1.000000  \n",
       "1         0.964706           0.925707            1.000000  \n",
       "2         0.982759           0.959172            1.000000  \n",
       "3         0.967662           0.950390            0.984933  \n",
       "4         0.982906           0.959518            1.000000  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#@title Evaluate the best prompt per policy on the shared holdout\n",
    "\n",
    "def eval_prompt_on_indices(\n",
    "    examples: List[Dict[str, Any]],\n",
    "    variant: PromptVariant,\n",
    "    indices: List[int],\n",
    ") -> Dict[str, Any]:\n",
    "    correct = 0\n",
    "    total_tokens = 0\n",
    "    for i in tqdm(indices, desc=f\"eval-{variant.name}\"):\n",
    "        ex = examples[i]\n",
    "        c, t, _ = ask_arc(variant, ex)\n",
    "        correct += int(c)\n",
    "        total_tokens += int(t)\n",
    "    n = len(indices)\n",
    "    acc = correct / float(n)\n",
    "    avg_tokens = total_tokens / float(n)\n",
    "    se = math.sqrt(acc * (1.0 - acc) / max(n, 1))\n",
    "    z = 1.96\n",
    "    ci_low = max(0.0, acc - z * se)\n",
    "    ci_high = min(1.0, acc + z * se)\n",
    "    return {\n",
    "        \"accuracy\": acc,\n",
    "        \"avg_tokens\": avg_tokens,\n",
    "        \"n\": n,\n",
    "        \"ci_low\": ci_low,\n",
    "        \"ci_high\": ci_high,\n",
    "    }\n",
    "\n",
    "summary_rows = []\n",
    "for res in all_results:\n",
    "    betas = res[\"betas\"]\n",
    "    means = posterior_means(betas)\n",
    "    best_idx = int(np.argmax(means))\n",
    "    best_variant = VARIANTS[best_idx]\n",
    "\n",
    "    stats = eval_prompt_on_indices(valid_examples, best_variant, holdout_indices)\n",
    "\n",
    "    a_best, b_best = betas[best_idx]\n",
    "    post_mean, post_ci_low, post_ci_high = beta_mean_ci(a_best, b_best)\n",
    "\n",
    "    row = {\n",
    "        \"policy\": res[\"policy\"],\n",
    "        \"best_prompt\": best_variant.name,\n",
    "        \"train_tokens\": res[\"total_tokens\"],\n",
    "        \"holdout_accuracy\": stats[\"accuracy\"],\n",
    "        \"holdout_ci_low\": stats[\"ci_low\"],\n",
    "        \"holdout_ci_high\": stats[\"ci_high\"],\n",
    "        \"holdout_avg_tokens\": stats[\"avg_tokens\"],\n",
    "        \"holdout_n\": stats[\"n\"],\n",
    "        \"post_mean_train\": post_mean,\n",
    "        \"post_ci_low_train\": post_ci_low,\n",
    "        \"post_ci_high_train\": post_ci_high,\n",
    "    }\n",
    "    summary_rows.append(row)\n",
    "\n",
    "summary_df = pd.DataFrame(summary_rows)\n",
    "summary_df.sort_values(\"holdout_accuracy\", ascending=False, inplace=True)\n",
    "summary_df.reset_index(drop=True, inplace=True)\n",
    "summary_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "ctoGiWRbGkv5",
    "outputId": "0708361a-082f-4933-fab9-4c5bd057b7b8"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.google.colaboratory.intrinsic+json": {
       "summary": "{\n  \"name\": \"summary_df\",\n  \"rows\": 5,\n  \"fields\": [\n    {\n      \"column\": \"policy\",\n      \"properties\": {\n        \"dtype\": \"string\",\n        \"num_unique_values\": 5,\n        \"samples\": [\n          \"thompson\",\n          \"mi\",\n          \"efe\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"best_prompt\",\n      \"properties\": {\n        \"dtype\": \"string\",\n        \"num_unique_values\": 3,\n        \"samples\": [\n          \"units_and_scales\",\n          \"contrastive_explanations\",\n          \"letter_only\"\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"train_tokens\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 516,\n        \"min\": 53074,\n        \"max\": 54265,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          53758,\n          53181,\n          53074\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_accuracy\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.002738612787525833,\n        \"min\": 0.97,\n        \"max\": 0.975,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.97,\n          0.975\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_ci_low\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.003836450638307552,\n        \"min\": 0.946357817359643,\n        \"max\": 0.9533621858774968,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.946357817359643,\n          0.9533621858774968\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_ci_high\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0016407749367441137,\n        \"min\": 0.993642182640357,\n        \"max\": 0.9966378141225032,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.993642182640357,\n          0.9966378141225032\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_avg_tokens\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 2.6832815729997477,\n        \"min\": 132.955,\n        \"max\": 138.955,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          138.955,\n          132.955\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"holdout_n\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0,\n        \"min\": 200,\n        \"max\": 200,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          200\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_mean_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.009677600553008503,\n        \"min\": 0.9647058823529412,\n        \"max\": 0.9852941176470589,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          0.9647058823529412\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_ci_low_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.014247416567433174,\n        \"min\": 0.9257067025359996,\n        \"max\": 0.9595179808164486,\n        \"num_unique_values\": 5,\n        \"samples\": [\n          0.9257067025359996\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"post_ci_high_train\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0067381898042458465,\n        \"min\": 0.9849329495524103,\n        \"max\": 1.0,\n        \"num_unique_values\": 2,\n        \"samples\": [\n          0.9849329495524103\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    }\n  ]\n}",
       "type": "dataframe",
       "variable_name": "summary_df"
      },
      "text/html": [
       "\n",
       "  <div id=\"df-486fa4b4-d056-4ed3-96e4-ade3d02f8eeb\" class=\"colab-df-container\">\n",
       "    <div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>policy</th>\n",
       "      <th>best_prompt</th>\n",
       "      <th>train_tokens</th>\n",
       "      <th>holdout_accuracy</th>\n",
       "      <th>holdout_ci_low</th>\n",
       "      <th>holdout_ci_high</th>\n",
       "      <th>holdout_avg_tokens</th>\n",
       "      <th>holdout_n</th>\n",
       "      <th>post_mean_train</th>\n",
       "      <th>post_ci_low_train</th>\n",
       "      <th>post_ci_high_train</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>round_robin</td>\n",
       "      <td>units_and_scales</td>\n",
       "      <td>53134</td>\n",
       "      <td>0.975</td>\n",
       "      <td>0.953362</td>\n",
       "      <td>0.996638</td>\n",
       "      <td>132.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.985294</td>\n",
       "      <td>0.956891</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>thompson</td>\n",
       "      <td>contrastive_explanations</td>\n",
       "      <td>53758</td>\n",
       "      <td>0.975</td>\n",
       "      <td>0.953362</td>\n",
       "      <td>0.996638</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.964706</td>\n",
       "      <td>0.925707</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>efe</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>53074</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.982759</td>\n",
       "      <td>0.959172</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>kg</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>54265</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.967662</td>\n",
       "      <td>0.950390</td>\n",
       "      <td>0.984933</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>mi</td>\n",
       "      <td>letter_only</td>\n",
       "      <td>53181</td>\n",
       "      <td>0.970</td>\n",
       "      <td>0.946358</td>\n",
       "      <td>0.993642</td>\n",
       "      <td>138.955</td>\n",
       "      <td>200</td>\n",
       "      <td>0.982906</td>\n",
       "      <td>0.959518</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>\n",
       "    <div class=\"colab-df-buttons\">\n",
       "\n",
       "  <div class=\"colab-df-container\">\n",
       "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-486fa4b4-d056-4ed3-96e4-ade3d02f8eeb')\"\n",
       "            title=\"Convert this dataframe to an interactive table.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
       "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "\n",
       "  <style>\n",
       "    .colab-df-container {\n",
       "      display:flex;\n",
       "      gap: 12px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert {\n",
       "      background-color: #E8F0FE;\n",
       "      border: none;\n",
       "      border-radius: 50%;\n",
       "      cursor: pointer;\n",
       "      display: none;\n",
       "      fill: #1967D2;\n",
       "      height: 32px;\n",
       "      padding: 0 0 0 0;\n",
       "      width: 32px;\n",
       "    }\n",
       "\n",
       "    .colab-df-convert:hover {\n",
       "      background-color: #E2EBFA;\n",
       "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "      fill: #174EA6;\n",
       "    }\n",
       "\n",
       "    .colab-df-buttons div {\n",
       "      margin-bottom: 4px;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert {\n",
       "      background-color: #3B4455;\n",
       "      fill: #D2E3FC;\n",
       "    }\n",
       "\n",
       "    [theme=dark] .colab-df-convert:hover {\n",
       "      background-color: #434B5C;\n",
       "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "      fill: #FFFFFF;\n",
       "    }\n",
       "  </style>\n",
       "\n",
       "    <script>\n",
       "      const buttonEl =\n",
       "        document.querySelector('#df-486fa4b4-d056-4ed3-96e4-ade3d02f8eeb button.colab-df-convert');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      async function convertToInteractive(key) {\n",
       "        const element = document.querySelector('#df-486fa4b4-d056-4ed3-96e4-ade3d02f8eeb');\n",
       "        const dataTable =\n",
       "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
       "                                                    [key], {});\n",
       "        if (!dataTable) return;\n",
       "\n",
       "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
       "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
       "          + ' to learn more about interactive tables.';\n",
       "        element.innerHTML = '';\n",
       "        dataTable['output_type'] = 'display_data';\n",
       "        await google.colab.output.renderOutput(dataTable, element);\n",
       "        const docLink = document.createElement('div');\n",
       "        docLink.innerHTML = docLinkHtml;\n",
       "        element.appendChild(docLink);\n",
       "      }\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "\n",
       "    <div id=\"df-1bddef36-cc38-49c0-b938-8093d8abefcf\">\n",
       "      <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-1bddef36-cc38-49c0-b938-8093d8abefcf')\"\n",
       "                title=\"Suggest charts\"\n",
       "                style=\"display:none;\">\n",
       "\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "     width=\"24px\">\n",
       "    <g>\n",
       "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
       "    </g>\n",
       "</svg>\n",
       "      </button>\n",
       "\n",
       "<style>\n",
       "  .colab-df-quickchart {\n",
       "      --bg-color: #E8F0FE;\n",
       "      --fill-color: #1967D2;\n",
       "      --hover-bg-color: #E2EBFA;\n",
       "      --hover-fill-color: #174EA6;\n",
       "      --disabled-fill-color: #AAA;\n",
       "      --disabled-bg-color: #DDD;\n",
       "  }\n",
       "\n",
       "  [theme=dark] .colab-df-quickchart {\n",
       "      --bg-color: #3B4455;\n",
       "      --fill-color: #D2E3FC;\n",
       "      --hover-bg-color: #434B5C;\n",
       "      --hover-fill-color: #FFFFFF;\n",
       "      --disabled-bg-color: #3B4455;\n",
       "      --disabled-fill-color: #666;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart {\n",
       "    background-color: var(--bg-color);\n",
       "    border: none;\n",
       "    border-radius: 50%;\n",
       "    cursor: pointer;\n",
       "    display: none;\n",
       "    fill: var(--fill-color);\n",
       "    height: 32px;\n",
       "    padding: 0;\n",
       "    width: 32px;\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart:hover {\n",
       "    background-color: var(--hover-bg-color);\n",
       "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "    fill: var(--button-hover-fill-color);\n",
       "  }\n",
       "\n",
       "  .colab-df-quickchart-complete:disabled,\n",
       "  .colab-df-quickchart-complete:disabled:hover {\n",
       "    background-color: var(--disabled-bg-color);\n",
       "    fill: var(--disabled-fill-color);\n",
       "    box-shadow: none;\n",
       "  }\n",
       "\n",
       "  .colab-df-spinner {\n",
       "    border: 2px solid var(--fill-color);\n",
       "    border-color: transparent;\n",
       "    border-bottom-color: var(--fill-color);\n",
       "    animation:\n",
       "      spin 1s steps(1) infinite;\n",
       "  }\n",
       "\n",
       "  @keyframes spin {\n",
       "    0% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "      border-left-color: var(--fill-color);\n",
       "    }\n",
       "    20% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    30% {\n",
       "      border-color: transparent;\n",
       "      border-left-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    40% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-top-color: var(--fill-color);\n",
       "    }\n",
       "    60% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "    }\n",
       "    80% {\n",
       "      border-color: transparent;\n",
       "      border-right-color: var(--fill-color);\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "    90% {\n",
       "      border-color: transparent;\n",
       "      border-bottom-color: var(--fill-color);\n",
       "    }\n",
       "  }\n",
       "</style>\n",
       "\n",
       "      <script>\n",
       "        async function quickchart(key) {\n",
       "          const quickchartButtonEl =\n",
       "            document.querySelector('#' + key + ' button');\n",
       "          quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
       "          quickchartButtonEl.classList.add('colab-df-spinner');\n",
       "          try {\n",
       "            const charts = await google.colab.kernel.invokeFunction(\n",
       "                'suggestCharts', [key], {});\n",
       "          } catch (error) {\n",
       "            console.error('Error during call to suggestCharts:', error);\n",
       "          }\n",
       "          quickchartButtonEl.classList.remove('colab-df-spinner');\n",
       "          quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
       "        }\n",
       "        (() => {\n",
       "          let quickchartButtonEl =\n",
       "            document.querySelector('#df-1bddef36-cc38-49c0-b938-8093d8abefcf button');\n",
       "          quickchartButtonEl.style.display =\n",
       "            google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "        })();\n",
       "      </script>\n",
       "    </div>\n",
       "\n",
       "  <div id=\"id_edee502e-96f9-406e-a1f4-9e872016f234\">\n",
       "    <style>\n",
       "      .colab-df-generate {\n",
       "        background-color: #E8F0FE;\n",
       "        border: none;\n",
       "        border-radius: 50%;\n",
       "        cursor: pointer;\n",
       "        display: none;\n",
       "        fill: #1967D2;\n",
       "        height: 32px;\n",
       "        padding: 0 0 0 0;\n",
       "        width: 32px;\n",
       "      }\n",
       "\n",
       "      .colab-df-generate:hover {\n",
       "        background-color: #E2EBFA;\n",
       "        box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
       "        fill: #174EA6;\n",
       "      }\n",
       "\n",
       "      [theme=dark] .colab-df-generate {\n",
       "        background-color: #3B4455;\n",
       "        fill: #D2E3FC;\n",
       "      }\n",
       "\n",
       "      [theme=dark] .colab-df-generate:hover {\n",
       "        background-color: #434B5C;\n",
       "        box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
       "        filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
       "        fill: #FFFFFF;\n",
       "      }\n",
       "    </style>\n",
       "    <button class=\"colab-df-generate\" onclick=\"generateWithVariable('summary_df')\"\n",
       "            title=\"Generate code using this dataframe.\"\n",
       "            style=\"display:none;\">\n",
       "\n",
       "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
       "       width=\"24px\">\n",
       "    <path d=\"M7,19H8.4L18.45,9,17,7.55,7,17.6ZM5,21V16.75L18.45,3.32a2,2,0,0,1,2.83,0l1.4,1.43a1.91,1.91,0,0,1,.58,1.4,1.91,1.91,0,0,1-.58,1.4L9.25,21ZM18.45,9,17,7.55Zm-12,3A5.31,5.31,0,0,0,4.9,8.1,5.31,5.31,0,0,0,1,6.5,5.31,5.31,0,0,0,4.9,4.9,5.31,5.31,0,0,0,6.5,1,5.31,5.31,0,0,0,8.1,4.9,5.31,5.31,0,0,0,12,6.5,5.46,5.46,0,0,0,6.5,12Z\"/>\n",
       "  </svg>\n",
       "    </button>\n",
       "    <script>\n",
       "      (() => {\n",
       "      const buttonEl =\n",
       "        document.querySelector('#id_edee502e-96f9-406e-a1f4-9e872016f234 button.colab-df-generate');\n",
       "      buttonEl.style.display =\n",
       "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
       "\n",
       "      buttonEl.onclick = () => {\n",
       "        google.colab.notebook.generateWithVariable('summary_df');\n",
       "      }\n",
       "      })();\n",
       "    </script>\n",
       "  </div>\n",
       "\n",
       "    </div>\n",
       "  </div>\n"
      ],
      "text/plain": [
       "        policy               best_prompt  train_tokens  holdout_accuracy  \\\n",
       "0  round_robin          units_and_scales         53134             0.975   \n",
       "1     thompson  contrastive_explanations         53758             0.975   \n",
       "2          efe               letter_only         53074             0.970   \n",
       "3           kg               letter_only         54265             0.970   \n",
       "4           mi               letter_only         53181             0.970   \n",
       "\n",
       "   holdout_ci_low  holdout_ci_high  holdout_avg_tokens  holdout_n  \\\n",
       "0        0.953362         0.996638             132.955        200   \n",
       "1        0.953362         0.996638             138.955        200   \n",
       "2        0.946358         0.993642             138.955        200   \n",
       "3        0.946358         0.993642             138.955        200   \n",
       "4        0.946358         0.993642             138.955        200   \n",
       "\n",
       "   post_mean_train  post_ci_low_train  post_ci_high_train  \n",
       "0         0.985294           0.956891            1.000000  \n",
       "1         0.964706           0.925707            1.000000  \n",
       "2         0.982759           0.959172            1.000000  \n",
       "3         0.967662           0.950390            0.984933  \n",
       "4         0.982906           0.959518            1.000000  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#@title Plot training dynamics and posterior prompt accuracies\n",
    "\n",
    "# Flatten per-step logs into a single DataFrame\n",
    "log_rows = []\n",
    "for res in all_results:\n",
    "    for row in res[\"log\"]:\n",
    "        log_rows.append(row)\n",
    "log_df = pd.DataFrame(log_rows)\n",
    "\n",
    "# Entropy of P* over training\n",
    "plt.figure(figsize=(7, 5))\n",
    "for pol in POLICIES:\n",
    "    df = log_df[log_df[\"policy\"] == pol]\n",
    "    if len(df) == 0:\n",
    "        continue\n",
    "    plt.plot(df[\"cum_tokens\"], df[\"H_after\"], label=pol)\n",
    "plt.xlabel(\"Training tokens used\")\n",
    "plt.ylabel(\"Entropy H(P*) [bits]\")\n",
    "plt.title(\"Uncertainty about identity of best prompt\")\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n",
    "\n",
    "# Instantaneous information efficiency (bits per 1k tokens)\n",
    "plt.figure(figsize=(7, 5))\n",
    "for pol in POLICIES:\n",
    "    df = log_df[log_df[\"policy\"] == pol]\n",
    "    if len(df) == 0:\n",
    "        continue\n",
    "    plt.plot(\n",
    "        df[\"cum_tokens\"],\n",
    "        df[\"IE_bits_per_1k_tokens\"],\n",
    "        label=pol,\n",
    "        alpha=0.7,\n",
    "    )\n",
    "plt.xlabel(\"Training tokens used\")\n",
    "plt.ylabel(\"Information gain [bits per 1k tokens]\")\n",
    "plt.title(\"Information gain efficiency over training\")\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n",
    "\n",
    "# Posterior mean accuracies per prompt after training, per policy\n",
    "indices = np.arange(len(VARIANTS))\n",
    "width = 0.15\n",
    "\n",
    "plt.figure(figsize=(8, 5))\n",
    "for j, res in enumerate(all_results):\n",
    "    means = posterior_means(res[\"betas\"])\n",
    "    offsets = indices + (j - len(all_results) / 2) * width\n",
    "    plt.bar(offsets, means, width=width, label=res[\"policy\"])\n",
    "plt.xticks(indices, [v.name for v in VARIANTS], rotation=45, ha=\"right\")\n",
    "plt.ylim(0, 1.0)\n",
    "plt.ylabel(\"Posterior mean accuracy (training)\")\n",
    "plt.title(\"Posterior estimates of prompt accuracy after training\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "\n",
    "summary_df"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {
     "00857ca1055c475cb4b7b209c5a554b7": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "01ca6297345d4e24a682852965b078c1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "033991e70da4484fa978f75f106b0eb6": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_2f7ff99dd90b4f5d948310c92d0a3bbc",
       "placeholder": "​",
       "style": "IPY_MODEL_bb7f740d81da4c648c892cd13ca77e11",
       "value": "ARC-Challenge/test-00000-of-00001.parque(…): 100%"
      }
     },
     "03e90e12fdf74c66914969c490259b7a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_e790bd36f3764520bf7ddbc0b2b9525a",
       "placeholder": "​",
       "style": "IPY_MODEL_01ca6297345d4e24a682852965b078c1",
       "value": "train-thompson: 100%"
      }
     },
     "082026751d344a9abf4325a73197ee76": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "0943dae79f904079a58746a7ee4b48d9": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "0947d61422954f29bf08712d3f3d296c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "0a867d9e4cb843e0b52c46562dfc19e7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "0ad016cf61074d9d9a0bcf8228ab8297": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "0afb5fc2c3c1403d84464fa070aac4f8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "0cf5f5ebb5cd402e91bc819294b731aa": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "11bbbb76239f4570afaac3e4f0361e9c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "12589081e92e4498983630d536edb333": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "169656c4b7c54087825c4feebad6be6f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "1787a2947b114478ba338d8f33a83801": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "1869eeeeef0d46189f13b3a0fcf76cce": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "18ee2b9b5fdf41498a5b81a1c9bd3829": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_66add790ebd24b40a6406a46555dfd3e",
       "placeholder": "​",
       "style": "IPY_MODEL_63e93311553b45139b7997516254a693",
       "value": "train-kg: 100%"
      }
     },
     "1a7f69833b5e483eac38f273c94aebc8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "1a95eda09e064431be3afd8b75cab97c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_7f148551fd304620be7522662b4d2ff4",
        "IPY_MODEL_f782a378d2b84ad49434b7d32fcbd291",
        "IPY_MODEL_bc9bd8c12ad544cf9fbbdaaf8e5652d4"
       ],
       "layout": "IPY_MODEL_6f43f69d816d43849024e0916812b053"
      }
     },
     "1bab8dc77ec74cebb8411206486220e8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "1d1cdabc6f214f32a4b40cad93169024": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "1e3c94e404124641b88ea57c1cb8a4ce": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_f431c4c7543d43c8810dbd72632f8ac2",
        "IPY_MODEL_401ebe79643844a3829619fd2cd6d168",
        "IPY_MODEL_73436c6f442943468caabde66557f999"
       ],
       "layout": "IPY_MODEL_cd3919c6fc6e439385cc96fa99ddd7c2"
      }
     },
     "1f75df9c59bb450b8561e3b5948d2f75": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "1fca62c7da324334a1576d6ca5a5aaed": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_fdc42f3d40f2460e9fcfb92bdeb0ba52",
        "IPY_MODEL_f5ea4fc245984b03a0b474a1e73daf0b",
        "IPY_MODEL_e5c7001aa5954155bff9c8351f4aaeb9"
       ],
       "layout": "IPY_MODEL_1d1cdabc6f214f32a4b40cad93169024"
      }
     },
     "2062d2ebda1245f0aac80e56124680b3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_7c0feb1f9f8045f191d4c0c571e83a98",
       "max": 200,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_bb02b80f46f543c98204f6de206d5322",
       "value": 200
      }
     },
     "24675f4f9334419e996964a5b4b78492": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_5319d85d323345a5a9becffbcad59e8f",
        "IPY_MODEL_b789b68016c34a4da83bad860fe34d43",
        "IPY_MODEL_f9ccb99aa3ff4af28027bfdb118143d4"
       ],
       "layout": "IPY_MODEL_a81e5f4190d4469e8d128a2e09e3ff3d"
      }
     },
     "25158c10f5e54fd586c25aac98fd764d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "257b6f4baaeb45d0af166a52d10e686b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "25abf1877d864d138ca69fe0fa13daae": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_58794c2978dd4548ab5dbabba6914db2",
       "placeholder": "​",
       "style": "IPY_MODEL_6097b2d1dd0c4b38865be7f972b261e3",
       "value": " 9.00k/? [00:00&lt;00:00, 573kB/s]"
      }
     },
     "26542f963ae14a9fa098af26c1bc89af": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_ead0de46ae624b87a1dfb99ed224bc03",
       "placeholder": "​",
       "style": "IPY_MODEL_a4ffc4772dd844499e91703a83cd505c",
       "value": " 400/400 [15:13&lt;00:00,  2.23s/it]"
      }
     },
     "27d15db9cd2245cc8cfe5a7368950949": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_5c475e01181441449aaf11cd0618ce9c",
        "IPY_MODEL_d2c4d4b5adb8456fa6460a1be3f43e14",
        "IPY_MODEL_3e0450a6ec704b64953164c360a268af"
       ],
       "layout": "IPY_MODEL_3c14d2443907478fae0e665d7932b5fa"
      }
     },
     "2a23d619fd57414b9c221a268e814568": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "2d3ed00eb14f477388fbcfd4956f2db1": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "2f7ff99dd90b4f5d948310c92d0a3bbc": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "31c97e9e738d416b814cbd50a343ef20": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "31fe2648aa7947dd8dc334a0fc509726": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_7b76cad75c9e4b3fb02ae44cbde2c1bd",
       "placeholder": "​",
       "style": "IPY_MODEL_ca0dc62c861a4350a24e400a1e871f41",
       "value": " 400/400 [15:18&lt;00:00,  2.27s/it]"
      }
     },
     "32215ba3039442579a5fc816d1772cd2": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "3389423c42c642d08cdccbd16ed63117": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "3468d0c3bd454f86b6dff42b62a46720": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "389b6584725d4e9c8651f013db9f0399": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_ab8bb9b91e084bb4b3f74f9d3ee66aaf",
       "max": 203808,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_a51cb7a0b4c645e8ad888f07d3b7ed59",
       "value": 203808
      }
     },
     "3b5cb4c5c53f4c6c948386a57b686db2": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "3c14d2443907478fae0e665d7932b5fa": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "3c4352ea77de43c6ba3793631ebf9734": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_60f377984f8c4b4fb9d42a88f08f4665",
       "placeholder": "​",
       "style": "IPY_MODEL_61e4453049c949e9aee2127ff0e25f0b",
       "value": " 190k/190k [00:00&lt;00:00, 331kB/s]"
      }
     },
     "3e0450a6ec704b64953164c360a268af": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_25158c10f5e54fd586c25aac98fd764d",
       "placeholder": "​",
       "style": "IPY_MODEL_a4934549180e4d00a6866fbee418780f",
       "value": " 1172/1172 [00:00&lt;00:00, 41143.69 examples/s]"
      }
     },
     "3f19df8fcc9646c9a6fdaea2e9aaceb7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "401ebe79643844a3829619fd2cd6d168": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_98e4e91958c24486a180ba19c11d4aa3",
       "max": 200,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_11bbbb76239f4570afaac3e4f0361e9c",
       "value": 200
      }
     },
     "42fd51e12cda406b9c84d66929d00e2d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_e918f6c6de4f40d9a24daac2cd5d8805",
        "IPY_MODEL_c8b8086235644d43812b80fd21100777",
        "IPY_MODEL_31fe2648aa7947dd8dc334a0fc509726"
       ],
       "layout": "IPY_MODEL_8ad76a7399444c4f83f909470a043201"
      }
     },
     "43954e371956403e8328ea6e78a59767": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_fc74120906924a6cbba64bad1f7ede6d",
        "IPY_MODEL_985ca2d34fea43e3bd523c31b10e64cd",
        "IPY_MODEL_dbf3164629214bb8a7e32f1e0c20daa7"
       ],
       "layout": "IPY_MODEL_bca1916cb0dc4be194571a17f5f70d4b"
      }
     },
     "48a8406d1cf44c268d4345f3e30d683f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_df3c033e84eb4aa6abf1e085da1ded82",
       "max": 400,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_082026751d344a9abf4325a73197ee76",
       "value": 400
      }
     },
     "48aba0e9cae642168e595eb5c8902758": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_df8de6bf2e864329a2d3798725ba6f68",
        "IPY_MODEL_e32f0e9f99bc490485ebcfb952c21dc3",
        "IPY_MODEL_3c4352ea77de43c6ba3793631ebf9734"
       ],
       "layout": "IPY_MODEL_97d18cf891d04111a99fef4b938d1185"
      }
     },
     "4908e7cc332f4ddbbb5e570f9434901d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_2d3ed00eb14f477388fbcfd4956f2db1",
       "max": 200,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_cc9d9260a1334565bc150220dedbb9ad",
       "value": 200
      }
     },
     "4a5043900bea4ddfb4e1fc899207eb52": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "4ad64b683df34017bd9b76ccb9cd18be": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "50af9f2b93004710b6a2e57878a62ca0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "50c4d8969914465182886f6682fc1545": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_71b8dd1a71b04692bda5135d693f5480",
       "max": 400,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_0afb5fc2c3c1403d84464fa070aac4f8",
       "value": 400
      }
     },
     "5319d85d323345a5a9becffbcad59e8f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_84f1a0b84ec444649d0ee95381b0e7b0",
       "placeholder": "​",
       "style": "IPY_MODEL_169656c4b7c54087825c4feebad6be6f",
       "value": "eval-units_and_scales: 100%"
      }
     },
     "53425fb21d49455fad16e794fe6c1101": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "56776b22ee804a4a849e378429f93028": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "58794c2978dd4548ab5dbabba6914db2": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "5a95510e6a024e7fbb60beef6e224dfc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "5c475e01181441449aaf11cd0618ce9c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_92dbde46b3bc4d28b9cf8f6a1735df28",
       "placeholder": "​",
       "style": "IPY_MODEL_6be284222e1b4fbab72bbb527fe388a1",
       "value": "Generating test split: 100%"
      }
     },
     "5c7571d7a95b4716af899277bd7a40f9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "5d02eb86ef3847aca4aa79024c7af463": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "5ec18147f34b4987939ce56eed7c2406": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "6097b2d1dd0c4b38865be7f972b261e3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "60f377984f8c4b4fb9d42a88f08f4665": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "6102dc6e66cf41dc9f54a1557d7a3056": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_00857ca1055c475cb4b7b209c5a554b7",
       "placeholder": "​",
       "style": "IPY_MODEL_32215ba3039442579a5fc816d1772cd2",
       "value": " 400/400 [15:13&lt;00:00,  2.27s/it]"
      }
     },
     "61e4453049c949e9aee2127ff0e25f0b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "63c3946c3bb54482840f99b649875499": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "63e93311553b45139b7997516254a693": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "66add790ebd24b40a6406a46555dfd3e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "6be284222e1b4fbab72bbb527fe388a1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "6c7de5a2291e47bba94fd7aa56282248": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "6cc18bd7a65b48458a37072230fe17f6": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_c2e138fc88d84e5b88d208e22f00181a",
       "placeholder": "​",
       "style": "IPY_MODEL_76516ed3cf1a4b81a68a2bdcb448e552",
       "value": " 200/200 [07:33&lt;00:00,  2.25s/it]"
      }
     },
     "6cceaf89a7694bd8bb0d1aa516920861": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "6dc58ce9883141bda8a5b86c7bd64757": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "6f43f69d816d43849024e0916812b053": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "6f68ea6fed0e451ca59a2cf43eee2553": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_f31a7bf281c04fcbb426daf82758720b",
        "IPY_MODEL_50c4d8969914465182886f6682fc1545",
        "IPY_MODEL_26542f963ae14a9fa098af26c1bc89af"
       ],
       "layout": "IPY_MODEL_5d02eb86ef3847aca4aa79024c7af463"
      }
     },
     "71b8dd1a71b04692bda5135d693f5480": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "729c533be8314a1d8062920a7ede6d8b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "73436c6f442943468caabde66557f999": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_78a5aa329d6641b98d20cd0a03783f3e",
       "placeholder": "​",
       "style": "IPY_MODEL_fe8856cffcf84b3da7702e7b6e4e9a1a",
       "value": " 200/200 [07:48&lt;00:00,  2.28s/it]"
      }
     },
     "74ea02e84e984d42acc082502d364ad6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "76516ed3cf1a4b81a68a2bdcb448e552": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "77f05d8deefa46c38feefcfbf2ec943e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "78a5aa329d6641b98d20cd0a03783f3e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "7ad49df2589743b0a7621b4390c259de": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "7b1702be93ed4e78a8469634a39c2b95": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "7b76cad75c9e4b3fb02ae44cbde2c1bd": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "7c0feb1f9f8045f191d4c0c571e83a98": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "7f148551fd304620be7522662b4d2ff4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_fc3054cc93a64ec0bf98b7ec6a96f544",
       "placeholder": "​",
       "style": "IPY_MODEL_5c7571d7a95b4716af899277bd7a40f9",
       "value": "train-efe: 100%"
      }
     },
     "828c76deea4b4afca60b9720605f9337": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "84f1a0b84ec444649d0ee95381b0e7b0": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "85ef55f648ad4ffa8257a395a587bfd6": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_a453f0acb3494bee84fbee33c832f319",
        "IPY_MODEL_e5198e28107140a19c8e4a7e1cbc6082",
        "IPY_MODEL_6cc18bd7a65b48458a37072230fe17f6"
       ],
       "layout": "IPY_MODEL_1869eeeeef0d46189f13b3a0fcf76cce"
      }
     },
     "86f7da7bdbe54b93be385bc1100a8bbc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "8ad76a7399444c4f83f909470a043201": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "8c186b5708834ac7a31dc11ca8d480e7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_f6e8af72efa94abca944ef94b9fc34d7",
        "IPY_MODEL_dccb178729064a9b81d09a1707ed06c2",
        "IPY_MODEL_ca8598adeb3b4596a81b06a2bedde5b0"
       ],
       "layout": "IPY_MODEL_53425fb21d49455fad16e794fe6c1101"
      }
     },
     "90813a6b7ae04259beb35dd37de32e46": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "92c57f13092c47abb8e0db9cf98279e8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "92dbde46b3bc4d28b9cf8f6a1735df28": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "93365f67c459422eab6cd8859797e6a0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_033991e70da4484fa978f75f106b0eb6",
        "IPY_MODEL_389b6584725d4e9c8651f013db9f0399",
        "IPY_MODEL_acecb17bc44841a8837f70179a01d2f9"
       ],
       "layout": "IPY_MODEL_f7f2a04f5c854699b523a8673c818d3d"
      }
     },
     "97d18cf891d04111a99fef4b938d1185": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "985ca2d34fea43e3bd523c31b10e64cd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_b2b68f43dcdf416581f40244a8c635ba",
       "max": 55743,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_7b1702be93ed4e78a8469634a39c2b95",
       "value": 55743
      }
     },
     "98e4e91958c24486a180ba19c11d4aa3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "9a2cb66b97f64b80b55219c90a96ea82": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_90813a6b7ae04259beb35dd37de32e46",
       "placeholder": "​",
       "style": "IPY_MODEL_a2b1fceb4b1740a5b3b053492398be01",
       "value": "eval-letter_only: 100%"
      }
     },
     "9b5bf9c242184d2c8ab1f4e4f43db073": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_1bab8dc77ec74cebb8411206486220e8",
       "placeholder": "​",
       "style": "IPY_MODEL_f76cf3c848cf45d487950d5d6f95d9f8",
       "value": "eval-letter_only: 100%"
      }
     },
     "9c0d81fa8458467d969ae56fdb4c89a6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "9d10e640a9b34f30a718d4dac27be73e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_3468d0c3bd454f86b6dff42b62a46720",
       "max": 400,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_5ec18147f34b4987939ce56eed7c2406",
       "value": 400
      }
     },
     "a2b1fceb4b1740a5b3b053492398be01": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "a4457e22a96c4271b01e19acc574d82f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_0943dae79f904079a58746a7ee4b48d9",
       "placeholder": "​",
       "style": "IPY_MODEL_c5fe6a778de040fabd6363b92ac1b3f0",
       "value": " 400/400 [15:17&lt;00:00,  2.57s/it]"
      }
     },
     "a453f0acb3494bee84fbee33c832f319": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_56776b22ee804a4a849e378429f93028",
       "placeholder": "​",
       "style": "IPY_MODEL_828c76deea4b4afca60b9720605f9337",
       "value": "eval-letter_only: 100%"
      }
     },
     "a4934549180e4d00a6866fbee418780f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "a4ffc4772dd844499e91703a83cd505c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "a51cb7a0b4c645e8ad888f07d3b7ed59": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "a81e5f4190d4469e8d128a2e09e3ff3d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "a94605414b9d4e638357846b91f08e96": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "aa0843aff3014d519bc0a03e768e6285": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "ab8bb9b91e084bb4b3f74f9d3ee66aaf": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "acecb17bc44841a8837f70179a01d2f9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_1787a2947b114478ba338d8f33a83801",
       "placeholder": "​",
       "style": "IPY_MODEL_50af9f2b93004710b6a2e57878a62ca0",
       "value": " 204k/204k [00:00&lt;00:00, 717kB/s]"
      }
     },
     "ad124efd3ac24e138936a973ee35c033": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_18ee2b9b5fdf41498a5b81a1c9bd3829",
        "IPY_MODEL_9d10e640a9b34f30a718d4dac27be73e",
        "IPY_MODEL_a4457e22a96c4271b01e19acc574d82f"
       ],
       "layout": "IPY_MODEL_92c57f13092c47abb8e0db9cf98279e8"
      }
     },
     "b2b68f43dcdf416581f40244a8c635ba": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "b7118cfa0deb401dbb53072117416813": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "b789b68016c34a4da83bad860fe34d43": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_6cceaf89a7694bd8bb0d1aa516920861",
       "max": 200,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_b7118cfa0deb401dbb53072117416813",
       "value": 200
      }
     },
     "b8f2361031c141949fbdb8c04e302b84": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "bb02b80f46f543c98204f6de206d5322": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "bb7f740d81da4c648c892cd13ca77e11": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "bc9bd8c12ad544cf9fbbdaaf8e5652d4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_7ad49df2589743b0a7621b4390c259de",
       "placeholder": "​",
       "style": "IPY_MODEL_6dc58ce9883141bda8a5b86c7bd64757",
       "value": " 400/400 [15:38&lt;00:00,  2.40s/it]"
      }
     },
     "bca1916cb0dc4be194571a17f5f70d4b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "c2e138fc88d84e5b88d208e22f00181a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "c5bfebc406614cb690cf0c8dff299420": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "c5fe6a778de040fabd6363b92ac1b3f0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "c6e8a67d0ba54f8cac6e36f83783b674": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "c8b8086235644d43812b80fd21100777": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_e215b5b26c4646148bdb6dc5c49425c1",
       "max": 400,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_aa0843aff3014d519bc0a03e768e6285",
       "value": 400
      }
     },
     "c8dd503a6dfd416f8031f1c8a001ab7a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "ca0dc62c861a4350a24e400a1e871f41": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "ca1680a828a141c6bd15561c770ee6d9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_03e90e12fdf74c66914969c490259b7a",
        "IPY_MODEL_48a8406d1cf44c268d4345f3e30d683f",
        "IPY_MODEL_6102dc6e66cf41dc9f54a1557d7a3056"
       ],
       "layout": "IPY_MODEL_feea4814997e4c93aef163da7d850886"
      }
     },
     "ca8598adeb3b4596a81b06a2bedde5b0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_0ad016cf61074d9d9a0bcf8228ab8297",
       "placeholder": "​",
       "style": "IPY_MODEL_1a7f69833b5e483eac38f273c94aebc8",
       "value": " 299/299 [00:00&lt;00:00, 15447.97 examples/s]"
      }
     },
     "cc9d9260a1334565bc150220dedbb9ad": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "ccbec13894c8437891d2a6400a81abc6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "cd3919c6fc6e439385cc96fa99ddd7c2": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "ce1fbbbf383e4ed9bf33dc2345d2e3ca": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "ce983bf507ff48c0807a16fae35f7b05": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_fc837c09193e458aa4be6a2a542f9bd5",
       "max": 1,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_ed1cee64170d4f23b84ab412ee0c045d",
       "value": 1
      }
     },
     "ce98f6b7e77d452793991aff26e3f417": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_3b5cb4c5c53f4c6c948386a57b686db2",
       "placeholder": "​",
       "style": "IPY_MODEL_e469f778d75f4c21b9ccf0c6d74e74a5",
       "value": "README.md: "
      }
     },
     "cf25106b363a46b59c97f3892134829b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "cf2deac81dc542f3b993ce4f349bd0bd": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "d026995bcacb42c0b522f7a9bc962411": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "d2c4d4b5adb8456fa6460a1be3f43e14": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_ccbec13894c8437891d2a6400a81abc6",
       "max": 1172,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_cf25106b363a46b59c97f3892134829b",
       "value": 1172
      }
     },
     "d3af8030c984497d9fe07949fca94677": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "d5d0f96518444d4fbdd9d438444244fb": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "d8d1bdae34e545fd9d5434030bf9c616": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_ce98f6b7e77d452793991aff26e3f417",
        "IPY_MODEL_ce983bf507ff48c0807a16fae35f7b05",
        "IPY_MODEL_25abf1877d864d138ca69fe0fa13daae"
       ],
       "layout": "IPY_MODEL_74ea02e84e984d42acc082502d364ad6"
      }
     },
     "dbf3164629214bb8a7e32f1e0c20daa7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_cf2deac81dc542f3b993ce4f349bd0bd",
       "placeholder": "​",
       "style": "IPY_MODEL_31c97e9e738d416b814cbd50a343ef20",
       "value": " 55.7k/55.7k [00:00&lt;00:00, 244kB/s]"
      }
     },
     "dc41b3fe6f384d85bac93d1f93eed987": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "dccb178729064a9b81d09a1707ed06c2": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_729c533be8314a1d8062920a7ede6d8b",
       "max": 299,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_0a867d9e4cb843e0b52c46562dfc19e7",
       "value": 299
      }
     },
     "df3c033e84eb4aa6abf1e085da1ded82": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "df8de6bf2e864329a2d3798725ba6f68": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_3389423c42c642d08cdccbd16ed63117",
       "placeholder": "​",
       "style": "IPY_MODEL_f330db8a24ee48a3943d11497b1e929a",
       "value": "ARC-Challenge/train-00000-of-00001.parqu(…): 100%"
      }
     },
     "e215b5b26c4646148bdb6dc5c49425c1": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "e32f0e9f99bc490485ebcfb952c21dc3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_c8dd503a6dfd416f8031f1c8a001ab7a",
       "max": 189909,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_4ad64b683df34017bd9b76ccb9cd18be",
       "value": 189909
      }
     },
     "e469f778d75f4c21b9ccf0c6d74e74a5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "e50addb913494f80914c5542880eb668": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "e5198e28107140a19c8e4a7e1cbc6082": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_d5d0f96518444d4fbdd9d438444244fb",
       "max": 200,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_c5bfebc406614cb690cf0c8dff299420",
       "value": 200
      }
     },
     "e5c7001aa5954155bff9c8351f4aaeb9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_0947d61422954f29bf08712d3f3d296c",
       "placeholder": "​",
       "style": "IPY_MODEL_86f7da7bdbe54b93be385bc1100a8bbc",
       "value": " 1119/1119 [00:00&lt;00:00, 16184.62 examples/s]"
      }
     },
     "e790bd36f3764520bf7ddbc0b2b9525a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "e918f6c6de4f40d9a24daac2cd5d8805": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_d026995bcacb42c0b522f7a9bc962411",
       "placeholder": "​",
       "style": "IPY_MODEL_257b6f4baaeb45d0af166a52d10e686b",
       "value": "train-round_robin: 100%"
      }
     },
     "ead0de46ae624b87a1dfb99ed224bc03": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "eb5d514b72bc4bef99f9e6b84db716b7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_9b5bf9c242184d2c8ab1f4e4f43db073",
        "IPY_MODEL_4908e7cc332f4ddbbb5e570f9434901d",
        "IPY_MODEL_f314378d1dd84a76a4a88aea99d2759d"
       ],
       "layout": "IPY_MODEL_ce1fbbbf383e4ed9bf33dc2345d2e3ca"
      }
     },
     "ed1cee64170d4f23b84ab412ee0c045d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "ProgressStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "bar_color": null,
       "description_width": ""
      }
     },
     "eddc0191bd1547a1aa099d60f656f6c0": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "f097c37074524795be482b1c1c568fb3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "f314378d1dd84a76a4a88aea99d2759d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_f84306e91a9044edbc54f47cf83bd34a",
       "placeholder": "​",
       "style": "IPY_MODEL_dc41b3fe6f384d85bac93d1f93eed987",
       "value": " 200/200 [07:41&lt;00:00,  2.30s/it]"
      }
     },
     "f31a7bf281c04fcbb426daf82758720b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_1f75df9c59bb450b8561e3b5948d2f75",
       "placeholder": "​",
       "style": "IPY_MODEL_5a95510e6a024e7fbb60beef6e224dfc",
       "value": "train-mi: 100%"
      }
     },
     "f330db8a24ee48a3943d11497b1e929a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "f431c4c7543d43c8810dbd72632f8ac2": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_e50addb913494f80914c5542880eb668",
       "placeholder": "​",
       "style": "IPY_MODEL_0cf5f5ebb5cd402e91bc819294b731aa",
       "value": "eval-contrastive_explanations: 100%"
      }
     },
     "f5ea4fc245984b03a0b474a1e73daf0b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_d3af8030c984497d9fe07949fca94677",
       "max": 1119,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_c6e8a67d0ba54f8cac6e36f83783b674",
       "value": 1119
      }
     },
     "f6e8af72efa94abca944ef94b9fc34d7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_4a5043900bea4ddfb4e1fc899207eb52",
       "placeholder": "​",
       "style": "IPY_MODEL_3f19df8fcc9646c9a6fdaea2e9aaceb7",
       "value": "Generating validation split: 100%"
      }
     },
     "f76cf3c848cf45d487950d5d6f95d9f8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "f782a378d2b84ad49434b7d32fcbd291": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "FloatProgressModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "FloatProgressModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "ProgressView",
       "bar_style": "success",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_9c0d81fa8458467d969ae56fdb4c89a6",
       "max": 400,
       "min": 0,
       "orientation": "horizontal",
       "style": "IPY_MODEL_6c7de5a2291e47bba94fd7aa56282248",
       "value": 400
      }
     },
     "f7a23bfd6c69487382a7df00eda5d192": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_12589081e92e4498983630d536edb333",
       "placeholder": "​",
       "style": "IPY_MODEL_63c3946c3bb54482840f99b649875499",
       "value": " 200/200 [07:36&lt;00:00,  2.26s/it]"
      }
     },
     "f7f2a04f5c854699b523a8673c818d3d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "f84306e91a9044edbc54f47cf83bd34a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "f8f3af0423d645a1844913f7c1a0ba21": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HBoxModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HBoxView",
       "box_style": "",
       "children": [
        "IPY_MODEL_9a2cb66b97f64b80b55219c90a96ea82",
        "IPY_MODEL_2062d2ebda1245f0aac80e56124680b3",
        "IPY_MODEL_f7a23bfd6c69487382a7df00eda5d192"
       ],
       "layout": "IPY_MODEL_a94605414b9d4e638357846b91f08e96"
      }
     },
     "f9ccb99aa3ff4af28027bfdb118143d4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_eddc0191bd1547a1aa099d60f656f6c0",
       "placeholder": "​",
       "style": "IPY_MODEL_b8f2361031c141949fbdb8c04e302b84",
       "value": " 200/200 [07:35&lt;00:00,  2.23s/it]"
      }
     },
     "fc3054cc93a64ec0bf98b7ec6a96f544": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "fc74120906924a6cbba64bad1f7ede6d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_2a23d619fd57414b9c221a268e814568",
       "placeholder": "​",
       "style": "IPY_MODEL_77f05d8deefa46c38feefcfbf2ec943e",
       "value": "ARC-Challenge/validation-00000-of-00001.(…): 100%"
      }
     },
     "fc837c09193e458aa4be6a2a542f9bd5": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": "20px"
      }
     },
     "fdc42f3d40f2460e9fcfb92bdeb0ba52": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "_dom_classes": [],
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "HTMLModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/controls",
       "_view_module_version": "1.5.0",
       "_view_name": "HTMLView",
       "description": "",
       "description_tooltip": null,
       "layout": "IPY_MODEL_feb0022dd8164c5da69487fa7cef6bb8",
       "placeholder": "​",
       "style": "IPY_MODEL_f097c37074524795be482b1c1c568fb3",
       "value": "Generating train split: 100%"
      }
     },
     "fe8856cffcf84b3da7702e7b6e4e9a1a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "_model_module": "@jupyter-widgets/controls",
       "_model_module_version": "1.5.0",
       "_model_name": "DescriptionStyleModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "StyleView",
       "description_width": ""
      }
     },
     "feb0022dd8164c5da69487fa7cef6bb8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     },
     "feea4814997e4c93aef163da7d850886": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "_model_module": "@jupyter-widgets/base",
       "_model_module_version": "1.2.0",
       "_model_name": "LayoutModel",
       "_view_count": null,
       "_view_module": "@jupyter-widgets/base",
       "_view_module_version": "1.2.0",
       "_view_name": "LayoutView",
       "align_content": null,
       "align_items": null,
       "align_self": null,
       "border": null,
       "bottom": null,
       "display": null,
       "flex": null,
       "flex_flow": null,
       "grid_area": null,
       "grid_auto_columns": null,
       "grid_auto_flow": null,
       "grid_auto_rows": null,
       "grid_column": null,
       "grid_gap": null,
       "grid_row": null,
       "grid_template_areas": null,
       "grid_template_columns": null,
       "grid_template_rows": null,
       "height": null,
       "justify_content": null,
       "justify_items": null,
       "left": null,
       "margin": null,
       "max_height": null,
       "max_width": null,
       "min_height": null,
       "min_width": null,
       "object_fit": null,
       "object_position": null,
       "order": null,
       "overflow": null,
       "overflow_x": null,
       "overflow_y": null,
       "padding": null,
       "right": null,
       "top": null,
       "visibility": null,
       "width": null
      }
     }
    },
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

